Contextual Bandits with Side-Observations

We investigate contextual bandits in the presence of side-observations across arms in order to design recommendation algorithms for users connected via social networks. Users in social networks respond to their friends' activity, and hence provide information about each other's preferences. In our model, when a learning algorithm recommends an article to a user, not only does it observe his/her response (e.g. an ad click), but also the side-observations, i.e., the response of his neighbors if they were presented with the same article. We model these observation dependencies by a graph $\mathcal{G}$ in which nodes correspond to users, and edges correspond to social links. We derive a problem/instance-dependent lower-bound on the regret of any consistent algorithm. We propose an optimization (linear programming) based data-driven learning algorithm that utilizes the structure of $\mathcal{G}$ in order to make recommendations to users and show that it is asymptotically optimal, in the sense that its regret matches the lower-bound as the number of rounds $T\to\infty$. We show that this asymptotically optimal regret is upper-bounded as $O\left(|\chi(\mathcal{G})|\log T\right)$, where $|\chi(\mathcal{G})|$ is the domination number of $\mathcal{G}$. In contrast, a naive application of the existing learning algorithms results in $O\left(N\log T\right)$ regret, where $N$ is the number of users.

==> AISTATS Arxiv/Simulation/.ipynb_checkpoints/ClusterBandit-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS Arxiv/Simulation/.ipynb_checkpoints/Prototyping-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Prototype Developing for Linear Bandits with Side Observations\n",
    "Suppose a graph over users and a universal set of articles  \n",
    "https://docs.google.com/document/d/1Vb26PCYE0MO8qqXkUDUrOVgNLtOpQM5BKhQiqg05gtM/edit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "unitTestOn = True\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0, 2, 5, 9], [0, 1, 5, 7], [2, 3, 5, 8], [0, 2, 3, 6, 7, 8], [4, 6, 7], [0, 5, 6, 9], [5, 6, 8], [6, 7], [1, 5, 8], [2, 9]]\n",
      "(10,)\n",
      "4.350470090791317\n",
      "2.513528741635384\n",
      "2.5502462900627174\n",
      "3.2775728137203353\n",
      "2.634413621355443\n",
      "4.694136794143082\n",
      "3.7108629724161917\n",
      "3.2273715637887617\n",
      "4.796369701389509\n",
      "4.2330243911304954\n",
      "[36.4075374 36.4075374 36.4075374 36.4075374 36.4075374 36.4075374\n",
      " 36.4075374 36.4075374 36.4075374 36.4075374]\n"
     ]
    }
   ],
   "source": [
    "if unitTestOn:\n",
    "    myEnvironment = LinearEnvironment(er=0.3)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    print(neighbors)\n",
    "    print(context[0].shape)\n",
    "    for i in range(10):\n",
    "        print(myEnvironment.feedback(0, 0))\n",
    "    optimalValue = myEnvironment.optimal_value(10)\n",
    "    print(optimalValue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit):\n",
    "    T = 10000\n",
    "    dim=2\n",
    "    numOfUsers=2\n",
    "    numOfArticles=10\n",
    "    er=0.3\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    optPayoff = myEnvironment.optimal_value(T)\n",
    "    # run experiments\n",
    "    repeat = 10\n",
    "    avg_regret = [0 for t in range(T)]\n",
    "    for run in range(repeat):\n",
    "        if run%10 == 0: \n",
    "            print('running round '+str(run)+'\\n')\n",
    "        payoff = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "        for t in range(T):\n",
    "            avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "    cum_regret = [avg_regret[0]]\n",
    "    for t in range(1,T):\n",
    "        cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "    plt.semilogx(cum_regret)\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## LinUCB proposed by Li et. al.\n",
    "https://dl.acm.org/doi/pdf/10.1145/1772690.1772758"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n",
      "running round 10\n",
      "\n",
      "running round 20\n",
      "\n",
      "running round 30\n",
      "\n",
      "running round 40\n",
      "\n",
      "running round 50\n",
      "\n",
      "running round 60\n",
      "\n",
      "running round 70\n",
      "\n",
      "running round 80\n",
      "\n",
      "running round 90\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(LinUCB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-48-305c836cf247>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mLinUCB_N\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-16-9fcbe345a16b>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit)\u001b[0m\n\u001b[0;32m     14\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[1;36m10\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m             \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m         \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-47-cec49a7d9b6b>\u001b[0m in \u001b[0;36mLinUCB_N\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0maction\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0muser\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnumOfUsers\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36mdot\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed(LinUCB_N)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Barycentric Spanner approximate solver\n",
    "http://www.cs.cornell.edu/courses/cs683/2007sp/papers/OLSP.pdf  \n",
    "https://www.stat.berkeley.edu/~bartlett/courses/2014fall-cs294stat260/lectures/linear-bandits-2-notes.pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det(res)) <= 0:\n",
    "        res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = S[j]\n",
    "            det_value.append(abs(np.linalg.det(res_copy)))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = S[i_max]\n",
    "    print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det(res))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = S[j]\n",
    "            new_tmp = abs(np.linalg.det(res_copy))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = S[j]\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)\n",
    "\n",
    "def oracle_linear_approx(gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    c = np.array(gap)\n",
    "    Aeq = np.ones((1,k))\n",
    "    beq = np.array([T])\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    Aub =np.array([1 if g>0 else 0 for g in gap]).reshape(1,k)\n",
    "    bub =np.array([2*dim**3 * fn*gap_max/(gap_min**3)])\n",
    "    #TODO: the remaining constraints are not linear since xxT is not invertible\n",
    "    return opt.linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq).x\n",
    "    \n",
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    x_0 = np.ones(k)*T/k\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAD8CAYAAACVZ8iyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO3deXRc9Xn/8fej1ba8y/K+27KxIcQmBpt9B0MWICtOGxxKcZJCmqW/NiRNf6QBmuT8TktDm6SF4tjQJkCBBBcMruOwG2PLS7wCkm3ZkjdtlrzI1jLz/P6YKzKIkbXrzkif1zlzZua533vnma995qO5986MuTsiItK3pYXdgIiIhE9hICIiCgMREVEYiIgICgMREUFhICIiQEbYDXTUiBEjfPLkyWG3ISKSUjZu3Fjh7nnN6ykbBpMnT6agoCDsNkREUoqZ7UtU124iERFRGIiIiMJARERQGIiICAoDERFBYSAiIigMRERSxt6Kk7z6Xjl1jZEu37bCQEQkRfx28wFu/+V6GiNd/zs0CgMRkRSxuaSaGaMGkZPd9Z8XVhiIiKSAaNTZsv8ocycO7ZbtKwxERFLA3sqTHDvdyNwJw7pl+woDEZEUsHl/NQBz9M5ARKTv2lJylEHZGUzPG9gt21cYiIikgM37qzl3whDS0qxbtq8wEBFJcqfqI7xz+Hi3HS8AhYGISNLbdqCGSNSZM6F7jheAwkBEJOltKTkKdN/BY1AYiIgkvc37q5kwvD8jBmZ322MoDEREktyWkupuPV4ACgMRkaR2qOYUh2pOd+vxAmhDGJhZPzNbb2Z/MLMdZvb3QX2Kmb1tZoVm9qSZZQX17OB+UbB8cty2vhvU3zWz6+PqC4NakZnd0/VPU0QkNW0JPmzWXV9D0aQt7wzqgKvc/aPAHGChmS0AfgI86O75wFHgjmD8HcBRd58OPBiMw8xmA7cCZwMLgZ+bWbqZpQM/A24AZgOLgrEiIn3elpJqstLTmD12cLc+Tqth4DEngruZwcWBq4Cng/py4Obg9k3BfYLlV5uZBfUn3L3O3fcCRcAFwaXI3fe4ez3wRDBWRKTP27y/mtljB5Odkd6tj9OmYwbBX/BbgDJgNbAbqHb3xmBIKTAuuD0OKAEIltcAufH1Zuu0VBcR6dMaI1G2Hqju9uMF0MYwcPeIu88BxhP7S35WomHBdaLPSnsH6h9iZkvMrMDMCsrLy1tvXEQkhb1z+DinG6LdfrwA2nk2kbtXA68AC4ChZtb0CwvjgYPB7VJgAkCwfAhQFV9vtk5L9USP/7C7z3P3eXl5ee1pXUQk5WwpCQ4ed/NppdC2s4nyzGxocLs/cA2wC3gZ+GwwbDHwXHB7RXCfYPnv3d2D+q3B2UZTgHxgPbAByA/OTsoidpB5RVc8ORGRVLZ5fzW5OVlMGN6/2x+rLb+dNgZYHpz1kwY85e7Pm9lO4Akzux/YDDwajH8UeNzMioi9I7gVwN13mNlTwE6gEbjL3SMAZnY3sApIB5a6+44ue4YiIilqS8lR5kwYSuwcnO7Vahi4+1ZgboL6HmLHD5rXTwOfa2FbDwAPJKivBFa2oV8RkT6hpraB3eUnuWVuz5xPo08gi4gkoS2lwS+b9cDxAlAYiIgkpY3FVaRZ935TaTyFgYhIEirYd5RZYwYzMLsth3Y7T2EgIpJkGiNRtpRUM29Sz+wiAoWBiEjS2Xaghtr6COdPGd5jj6kwEBFJMm/tqQRgwdTcHntMhYGISJJZt6eKGaMGdusvmzWnMBARSSINkSgFxVU9+q4AFAYiIklle3C8YP4UhYGISJ+1bk8VAPOn9tzBY1AYiIgklXV7Kskf2bPHC0BhICKSNBqD4wU9/a4AFAYiIklj+8FjnKyP9PjBY1AYiIgkjXXB5wsu6MEPmzVRGIiIJIm391QyLS+HkYP69fhjKwxERJJAYyTKhuKjzA9hFxEoDEREksK2AzWcqGvkomkKAxGRPuvNogoALtQ7AxGRvuu1wgrOGTeY3B7+fEEThYGISMhO1DWyef9RLpmeF1oPCgMRkZC9vaeShohzWf6I0HpQGIiIhOz1wgr6Zabxsck998tmzbUaBmY2wcxeNrNdZrbDzL4R1H9gZgfMbEtwuTFune+aWZGZvWtm18fVFwa1IjO7J64+xczeNrNCM3vSzLK6+omKiCSr1wvLmT8ll+yM9NB6aMs7g0bgr9x9FrAAuMvMZgfLHnT3OcFlJUCw7FbgbGAh8HMzSzezdOBnwA3AbGBR3HZ+EmwrHzgK3NFFz09EJKkdqD7F7vKTXBriLiJoQxi4+yF33xTcPg7sAsadYZWbgCfcvc7d9wJFwAXBpcjd97h7PfAEcJOZGXAV8HSw/nLg5o4+IRGRVPJGYTkAl+aHd/AY2nnMwMwmA3OBt4PS3Wa21cyWmlnTzq5xQEncaqVBraV6LlDt7o3N6okef4mZFZhZQXl5eXtaFxFJSq8XVjByUDYzRg0MtY82h4GZDQSeAb7p7seAXwDTgDnAIeAfm4YmWN07UP9w0f1hd5/n7vPy8sJNURGRzopGnTeLKrg0P4/YTpLwZLRlkJllEguC/3L3ZwHc/Ujc8keA54O7pcCEuNXHAweD24nqFcBQM8sI3h3EjxcR6bV2HDzG0dqG0I8XQNvOJjLgUWCXu/9TXH1M3LBbgO3B7RXArWaWbWZTgHxgPbAByA/OHMoidpB5hbs78DLw2WD9xcBznXtaIiLJ77XgeMHF08MPg7a8M7gY+BKwzcy2BLXvETsbaA6xXTrFwFcA3H2HmT0F7CR2JtJd7h4BMLO7gVVAOrDU3XcE2/sO8ISZ3Q9sJhY+IiK92ivvljF7zGDyBoXzFRTxWg0Dd3+DxPv1V55hnQeABxLUVyZaz933EDvbSESkT6g51cCm/dV89fKpYbcC6BPIIiKheKOwgkjUuWLmyLBbARQGIiKheOXdMgb1y2DuhKFhtwIoDEREepy78+p75VyWn0dGenK8DCdHFyIifcg7h49TdryOy2ckz+elFAYiIj3stfdip5RepjAQEem7Xn2vnJmjBjF6SL+wW3mfwkBEpAfV1Dbw9t4qrpqVHGcRNVEYiIj0oDXvHCESda6bPSrsVj5AYSAi0oNe2n6Y0YP78dHxyXFKaROFgYhID6mtb+TV98q5/uxRpKWF+y2lzSkMRER6yKvvllPXGGXhOWNaH9zDFAYiIj3kpR2HGZ6Txfkh/vB9SxQGIiI9oK4xwu93lXHtrFFJ86njeMnXkYhIL7S2qJLjdY0sPGd02K0kpDAQEekBL20/zMDsDC6anht2KwkpDEREulljJMrqXUe46qyRZGekh91OQgoDEZFutqH4KFUn67khSXcRgcJARKTbvbT9ENkZaVw+M3m+mK45hYGISDeKRp1VO45w+Yw8BmS15Wfnw6EwEBHpRn8orebwsdNJexZRE4WBiEg3emHrITLTjavPSq4vpmuu1TAwswlm9rKZ7TKzHWb2jaA+3MxWm1lhcD0sqJuZPWRmRWa21czOi9vW4mB8oZktjqt/zMy2Bes8ZGbJ9aUdIiIdEIk6K/5wkMtnjGTIgMyw2zmjtrwzaAT+yt1nAQuAu8xsNnAPsMbd84E1wX2AG4D84LIE+AXEwgO4F5gPXADc2xQgwZglcest7PxTExEJ19t7Kik7XsfNc8eG3UqrWg0Ddz/k7puC28eBXcA44CZgeTBsOXBzcPsm4DGPWQcMNbMxwPXAanevcvejwGpgYbBssLu/5e4OPBa3LRGRlPX8tkMMyErnmlnJvYsI2nnMwMwmA3OBt4FR7n4IYoEBNP1szzigJG610qB2pnppgnqix19iZgVmVlBeXt6e1kVEelRjJMqq7Ye58qyR9MtMzg+axWtzGJjZQOAZ4JvufuxMQxPUvAP1DxfdH3b3ee4+Ly8vec/XFRF5o6iCypP1fPLc5N9FBG0MAzPLJBYE/+XuzwblI8EuHoLrsqBeCkyIW308cLCV+vgEdRGRlPXbzQcY0j+TK89KjT9c23I2kQGPArvc/Z/iFq0Ams4IWgw8F1e/LTiraAFQE+xGWgVcZ2bDggPH1wGrgmXHzWxB8Fi3xW1LRCTlnKxrZNWOI9z4kTFJ+11EzbXl43AXA18CtpnZlqD2PeDHwFNmdgewH/hcsGwlcCNQBNQCtwO4e5WZ3QdsCMb90N2rgttfA5YB/YEXg4uISEp6afthTjVE+Mx5CQ9/JqVWw8Dd3yDxfn2AqxOMd+CuFra1FFiaoF4AnNNaLyIiqeDZzaVMHD6Aj01Kvl80a4k+gSwi0oUOVp9i7e5KPn3eOFLp87MKAxGRLvTbLQdwh1vmps4uIlAYiIh0GXfn2U0HmDdpGJNyc8Jup10UBiIiXWRraQ1FZSf4zMfGtz44ySgMRES6yDObSsnOSOPj544Ju5V2UxiIiHSBusYIK/5wkOvOHs3gfsn9DaWJKAxERLrA73eVUV3bkFKfLYinMBAR6QLPbCpl1OBsLs1Pja+faE5hICLSSWXHTvPyu+XcPHcc6Wmp89mCeAoDEZFOeqqghEjUufX8iWG30mEKAxGRTohGnacKSrlwai5TRqTWZwviKQxERDphfXEV+6tq+fz5qffZgngKAxGRTnhqQwmDsjNYeHbqfbYgnsJARKSDamobeGHbIT41Zyz9s1LjdwtaojAQEemgZzeXUtcY5YvzU/fAcROFgYhIB0SjzvK1xcydOJSzxw4Ju51OUxiIiHTA60UVFFfW8uWLJofdSpdQGIiIdMDytcWMGJjFwnNGh91Kl1AYiIi0U1HZCX7/Thl/umBSyvzgfWsUBiIi7fToG3vJykjjSwsmhd1Kl1EYiIi0Q+WJOp7dVMpnzhtH7sDssNvpMq2GgZktNbMyM9seV/uBmR0wsy3B5ca4Zd81syIze9fMro+rLwxqRWZ2T1x9ipm9bWaFZvakmWV15RMUEelK/7luP3WNUe64ZErYrXSptrwzWAYsTFB/0N3nBJeVAGY2G7gVODtY5+dmlm5m6cDPgBuA2cCiYCzAT4Jt5QNHgTs684RERLrL6YYIj68r5sqZeUwfOSjsdrpUq2Hg7q8BVW3c3k3AE+5e5+57gSLgguBS5O573L0eeAK4ycwMuAp4Olh/OXBzO5+DiEiPeG7LASpO1HPnpVPDbqXLdeaYwd1mtjXYjTQsqI0DSuLGlAa1luq5QLW7NzarJ2RmS8yswMwKysvLO9G6iEj7uDv/8fpeZo0ZzIXTcsNup8t1NAx+AUwD5gCHgH8M6ol+1cE7UE/I3R9293nuPi8vLzV/TUhEUtOr75VTWHaCOy+dQmynRu+S0ZGV3P1I020zewR4PrhbCkyIGzoeOBjcTlSvAIaaWUbw7iB+vIhI0nj4tT2MGpzNJ84dG3Yr3aJD7wzMLP67Wm8Bms40WgHcambZZjYFyAfWAxuA/ODMoSxiB5lXuLsDLwOfDdZfDDzXkZ5ERLrLlpJq1u6u5M8vmUpWRu88I7/VdwZm9mvgCmCEmZUC9wJXmNkcYrt0ioGvALj7DjN7CtgJNAJ3uXsk2M7dwCogHVjq7juCh/gO8ISZ3Q9sBh7tsmcnItIF/u2V3Qzpn8miXvDtpC1pNQzcfVGCcosv2O7+APBAgvpKYGWC+h5iZxuJiCSd4oqTrNp5mL+4YhoDszu0Zz0l9M73OyIiXeTRN/aSmZbG4gsnh91Kt1IYiIi0oOz4aZ4sKOHT541j5OB+YbfTrRQGIiIteOS1PTRGonzl8mlht9LtFAYiIgkcqjnF8rf2ccvc8UwZkRN2O91OYSAiksC//L4Id+eb1+SH3UqPUBiIiDRTerSW/y4o4fPzJjBh+ICw2+kRCgMRkWZ++rtCzIy7r5oedis9RmEgIhKnqOwEz2wq5UsLJjFmSP+w2+kxCgMRkTg/fnEXA7Iy+Isrev8ZRPEUBiIigdfeK+d3u8q4+6rpveonLdtCYSAiAjRGotz3/E4m5Q7g9osnh91Oj1MYiIgA//X2fgrLTvC3N84iOyM97HZ6nMJARPq86tp6Hvzde1w8PZdrZ48Ku51QKAxEpM/7598VcuxUA3/3idm98lfM2kJhICJ9WuGR4zy+bh9fnD+Rs0YPDrud0CgMRKTPcnd++PxOcrLS+fa1M8NuJ1QKAxHps37/ThmvF1bwzWtmMDwnK+x2QqUwEJE+qb4xyv0v7GJaXg5funBS2O2ETmEgIn3SY28Vs7fiJN//xGwy0/VSqBkQkT6n8kQdP11TyBUz87hy5siw20kKCgMR6XN+/OI7nKqP8P2Pzw67laTRahiY2VIzKzOz7XG14Wa22swKg+thQd3M7CEzKzKzrWZ2Xtw6i4PxhWa2OK7+MTPbFqzzkPXVk3xFpEe8UVjBf28s5c7LpjJ95MCw20kabXlnsAxY2Kx2D7DG3fOBNcF9gBuA/OCyBPgFxMIDuBeYD1wA3NsUIMGYJXHrNX8sEZEucbKukXue3crUETl84+q+8QtmbdVqGLj7a0BVs/JNwPLg9nLg5rj6Yx6zDhhqZmOA64HV7l7l7keB1cDCYNlgd3/L3R14LG5bIiJd6v+tepcD1af4yWfPpV9m3/v+oTPp6DGDUe5+CCC4bjoCMw4oiRtXGtTOVC9NUBcR6VIFxVUsf6uY2xZM4vzJw8NuJ+l09QHkRPv7vQP1xBs3W2JmBWZWUF5e3sEWRaSvOd0Q4W+e2crYIf3564Vnhd1OUupoGBwJdvEQXJcF9VJgQty48cDBVurjE9QTcveH3X2eu8/Ly8vrYOsi0tf8dE0he8pP8qNPf4SB2Rlht5OUOhoGK4CmM4IWA8/F1W8LzipaANQEu5FWAdeZ2bDgwPF1wKpg2XEzWxCcRXRb3LZERDpt/d4q/v3V3Xz2Y+O5bIb+iGxJqxFpZr8GrgBGmFkpsbOCfgw8ZWZ3APuBzwXDVwI3AkVALXA7gLtXmdl9wIZg3A/dvemg9NeInbHUH3gxuIiIdNqp+gh/8/QfGD9sAD/41Nlht5PUWg0Dd1/UwqKrE4x14K4WtrMUWJqgXgCc01ofIiLt9cPnd1BcWcuv7pyv3UOt0CeQRaRXemHrIX69voSvXTGNi6aNCLudpKcwEJFep6Sqlnue3cqcCUP59rUzwm4nJSgMRKRXaYxE+cYTm8HhXxbN1TeStpF2oolIr/LTNYVs2l/NQ4vmMmH4gLDbSRmKTBHpNdburuBfXy7i8/PG86mPjg27nZSiMBCRXqH8eB3fenILU0bk6DTSDlAYiEjKa4hEuetXm6g51cC/LjqPAVnaA95emjERSWnuzr0rdrB+bxX//IU5zB47OOyWUpLeGYhISnt83T5+9fZ+vnr5NG6eqy897iiFgYikrHV7Kvn7/9nJNbNG8tfXzwy7nZSmMBCRlFRUdpyv/udGJuUO4MEvzCE9Tb+Y2xkKAxFJOYdrTrN46QYy0oxffvl8BvXLDLullKcwEJGUUnOqgcVL11NdW8+y2y9gUm5O2C31CjqbSERSxumGCHc+VsCeihP88ssXcM64IWG31GsoDEQkJUSizree3ML6vVU8tGgul+Trm0i7knYTiUjSc3d+sGIHL24/zPc/PktfNdENFAYiktTcnfue38Xj6/ax5LKp/PmlU8NuqVdSGIhI0nJ3HnhhF0vf3MuXL5rMd284K+yWei2FgYgkJXfnRy++w3+8sZfbLpzEvZ+cjZk+S9BddABZRJJONOrc98JOfvlmMX+6YCJ//6mzFQTdTGEgIkmlMRLlO89s45lNpdx+8WT+7uN6R9ATFAYikjRO1DVy96828cq75Xz72hl8/arpCoIe0qljBmZWbGbbzGyLmRUEteFmttrMCoPrYUHdzOwhMysys61mdl7cdhYH4wvNbHHnnpKIpKKSqlo+8/O1vF5YwT/c8hH+8up8BUEP6ooDyFe6+xx3nxfcvwdY4+75wJrgPsANQH5wWQL8AmLhAdwLzAcuAO5tChAR6Rs27jvKLT9/k4M1p1h2+/l8cf7EsFvqc7rjbKKbgOXB7eXAzXH1xzxmHTDUzMYA1wOr3b3K3Y8Cq4GF3dCXiCShZzaWsuiRdeRkZ/Cbv7iYS/Pzwm6pT+rsMQMH/tfMHPh3d38YGOXuhwDc/ZCZjQzGjgNK4tYtDWot1T/EzJYQe1fBxIn6y0EklTVEojzwwi6WrS3mwqm5/OxPzmN4TlbYbfVZnQ2Di939YPCCv9rM3jnD2EQ7//wM9Q8XY2HzMMC8efMSjhGR5FdSVcs3n9zCxn1H+bOLp/C9G88iI10fewpTp8LA3Q8G12Vm9hti+/yPmNmY4F3BGKAsGF4KTIhbfTxwMKhf0az+Smf6EpHk5O78en0J97+wkzQzHlo0V98zlCQ6HMVmlmNmg5puA9cB24EVQNMZQYuB54LbK4DbgrOKFgA1we6kVcB1ZjYsOHB8XVATkV6k7Nhp/mzZBr73m23MnTiUl755qYIgiXTmncEo4DfBqV8ZwK/c/SUz2wA8ZWZ3APuBzwXjVwI3AkVALXA7gLtXmdl9wIZg3A/dvaoTfYlIknlx2yG+95ttnGqI8INPzua2CyeTpp+pTCrmnpq73ufNm+cFBQVhtyEiZ1B1sp77n9/Js5sPcO74ITz4hTlMyxsYdlt9mpltjPsowPv0CWQR6XKRqPOf6/bxj//7LrX1Ef7yqul8/ep8MnWQOGkpDESkS721u5L7X9jJjoPHuGT6CP7vJ2czY9SgsNuSVigMRKRL7Ck/wY9efIfVO48wbmh//mXRXD5x7hh9pUSKUBiISKdU19bz0zWFPP7WPrIz0vjr62dyxyVT6JeZHnZr0g4KAxHpkOOnG1j2ZjGPvL6HE3WNfOH8iXzr2nxGDuoXdmvSAQoDEWmXY6cbePytfTzy+h6qaxu4ZtZI/s/1Mzlr9OCwW5NOUBiISJuUHq1l+dpifr2+hBN1jVw5M49vXTuDc8cPDbs16QIKAxFpkbuzuaSaZW8Ws3LbIaLufPzcsXzlsqmcM25I2O1JF1IYiMiH1DVGWLntEMveLOYPpTUMys7gtgsn8+eXTmHs0P5htyfdQGEgIu8rKjvO0xsP8PTGEipO1DMtL4f7bjqbW84bz8BsvVz0ZvrXFenjDtec5qXth/jtloNsKakmPc24cuZIbrtwEpdMH6HvEOojFAYifVDZsdO8uP0wz289yIbiowDMHDWIv71xFjfPHUfeoOyQO5SepjAQ6QPcnaKyE7xeWMGad46wdncl7rEA+Pa1M7jxI6OZPlJfGdGXKQxEeqmD1adYu7uStbsreLOogiPH6gCYMiKHr185nU9+dCz5+s4gCSgMRHoBd+dQzWk2FFexbk8la3dXsq+yFoDhOVlcNC2XS6aP4OLpI5gwfEDI3UoyUhiIpKDy43VsP1DDtuCytbT6/b/8B2VnMH9qLrddOJmLpuUyc9QgHQSWVikMRJKYu1N+InjhLz3GtgM1bD9Qw+Fjp98fM3VEDgum5jJ3wlDOmzSM2WMG68flpd0UBiJJwN2pPFnPvsqT7K2oZdehY+w4WMN7R05QdbIeALOmF/7hnDNuCB8ZN4TZYwczqF9myN1Lb6AwEOkh0ahz+Nhp9lXWsq/yJMWVteyvOklxRez+yfrI+2OzM9KYNWYw1589ihmjBnHOuCHMGjNYH/ySbqP/WSJdoDESpex4HYdqTnPk2OkPXtec5tCxUxypqaM+En1/ncx0Y8KwAUzKHcAFU4YzKXcAk3NzmJg7gEnDB2hXj/QohYFIM+7OqYYI1bUN1JxqeP+65lT9B+6XH697/wW//EQd7h/cTnZGGqOH9GP04H6cN3EYo4f0Y+LwAUwansOk3AGMHdqfdB3YlSSRNGFgZguBnwLpwH+4+49DbklShLtTH4lS1xjldEOEuobY7brGCCfrIpysa+R4XSMng8vx07HrE3GX46cbqa6tp+ZUIzWn6mmIeIuPl5FmDOmfSe7ALEYP6c9Zowczakg/xgQv/E0BMHRApn7yUVJGUoSBmaUDPwOuBUqBDWa2wt13httZ3+TuRKJOYzR2HXEnEkl0P0rUY/XGSNyy4H7Tskg0+v79hohT3/jHF+u6xih1DVFONza9iAe1xih1DZEPjUu8PNr6k2pmQFY6A7MzGJidQU52BoP7Z3DW6MEM7p/J0AGZDOmfydD+seshTfcHZDGkfyY5Wel6kZdeJynCALgAKHL3PQBm9gRwE9BiGOytOMltS9e/f9+bv0dPINEQ58PF5uM6vF7CJhJvK+oQdcc99lyiHtSjsTrErpvG4X+83zTuA+sF23FvZb0E48KQmW5kZ6STnZEWu2TG3c6IvXDn5qSTnfnHWmxc2hnXy8n+44v+wH6xF/6crAztnhFpJlnCYBxQEne/FJjffJCZLQGWAOSMmcaxUw3Nln94w81Lif6iS/Sy0HyYJRrVSskS9WSJtmWkpxlmsf7SLLZumhlmsXqaxe6nWWxhWoJxaUYwtoX1iFuvhXFmse4y0oz0dCPdYr1lpMWu09PS4m7/cVla3JiMtDTS0iAjLe0DY5quszM++KKelZGmF2eRkCVLGCR6JfjQ36ju/jDwMMC8efP8t3dd3N19iYj0Ccly7lopMCHu/njgYEi9iIj0OckSBhuAfDObYmZZwK3AipB7EhHpM5JiN5G7N5rZ3cAqYqeWLnX3HSG3JSLSZyRFGAC4+0pgZdh9iIj0Rcmym0hEREKkMBAREYWBiIgoDEREBLC2fI1DMjKzcmBfcHcIUNNsSHyt+fIRQEU3tZaol65a50zjWlrW2ty0VIu/r/nSfGm+2jcumedrkrvnfaga+16a1L4AD5+p1nw5UNCTvXTVOmca19Ky1ubmDHMUP3+aL82X5quXz1dv2U30P63UEi3vLh15rLauc6ZxLS1rbW5aqvXUnGm+2kfz1T6arzZK2d1EnWFmBe4+L+w+UoXmq300X+2j+Wqf7pqv3vLOoL0eDruBFKP5ah/NV/tovtqnW+arT74zEBGRD+qr7wxERCSOwkBERBQGIiKiMADAzHLMbLmZPWJmfxJ2P8nOzKaa2aNm9nTYvaQCM7s5+L/1nJldF3Y/yc7MZpnZv5nZ02b2tbD7SQXBa9hGM/tER7fRa8PAzJaaWZmZbdjxmwQAAAIfSURBVG9WX2hm75pZkZndE5Q/DTzt7ncCn+rxZpNAe+bL3fe4+x3hdJoc2jlfvw3+b30Z+EII7YaunfO1y92/Cnwe6JOnnLbz9QvgO8BTnXnMXhsGwDJgYXzBzNKBnwE3ALOBRWY2m9jPbJYEwyI92GMyWUbb50s6Nl/fD5b3Rctox3yZ2aeAN4A1Pdtm0lhGG+fLzK4BdgJHOvOAvTYM3P01oKpZ+QKgKPjLth54AriJ2G8wjw/G9No5OZN2zlef1575spifAC+6+6ae7jUZtPf/l7uvcPeLgD6527ad83UlsAD4InCnmXXoNSxpfumsh4zjj+8AIBYC84GHgH81s4/Ts19dkewSzpeZ5QIPAHPN7Lvu/qNQuks+Lf3/+jpwDTDEzKa7+7+F0VwSaun/1xXEdt1mo18/jJdwvtz9bgAz+zJQ4e7Rjmy8r4WBJai5u58Ebu/pZlJAS/NVCXy1p5tJAS3N10PE/uCQD2ppvl4BXunZVlJCwvl6/4b7ss5svK/tEikFJsTdHw8cDKmXVKD5ah/NV/tovtqnW+err4XBBiDfzKaYWRZwK7Ai5J6SmearfTRf7aP5ap9una9eGwZm9mvgLWCmmZWa2R3u3gjcDawCdgFPufuOMPtMFpqv9tF8tY/mq33CmC99UZ2IiPTedwYiItJ2CgMREVEYiIiIwkBERFAYiIgICgMREUFhICIiKAxERASFgYiIAP8frgpV1HKGU2QAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX0AAAD8CAYAAACb4nSYAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAf1klEQVR4nO3de5xVdb3/8ddn9txghjsDIqBcvadik2D98oYX1BIzLT2VZBba0eyndY6X6lBaPy01y07Z4RcElnnJLlJhSF5SU8nBOwg5AsKIyiDIZWDun/PHXrPZDHsY9uzZe+3L+/l4zGPW+q7vXuuzv/J4z/K7117L3B0RESkMRWEXICIimaPQFxEpIAp9EZECotAXESkgCn0RkQKi0BcRKSDFYRewN0OHDvUxY8aEXYaISE5ZunTpRnevSrQtq0N/zJgx1NTUhF2GiEhOMbM3u9rW7fSOmc01sw1m9mqCbV83MzezocG6mdkdZlZrZi+b2TFxfWeY2evBz4yevhkREem5fZnTnwdM69xoZqOBU4G1cc1nABODn5nAnUHfwcAsYDJwLDDLzAalUriIiCSv29B39yeATQk23Q78JxB/H4fpwF0e9Sww0MxGAKcDi919k7tvBhaT4A+JiIikV4+u3jGzs4G33P2lTptGAuvi1uuCtq7aE+17ppnVmFlNfX19T8oTEZEuJB36ZtYX+AbwX4k2J2jzvbTv2eg+292r3b26qirhh88iItJDPTnTHw+MBV4yszXAKOB5M9uP6Bn86Li+o4D1e2kXEZEMSjr03f0Vdx/m7mPcfQzRQD/G3d8BFgAXBVfxTAG2uPvbwCLgNDMbFHyAe1rQJiIinayq386ajQ1p2Xe31+mb2T3AicBQM6sDZrn7nC66LwTOBGqBHcDFAO6+ycxuBJ4L+t3g7ok+HBYRKXgn3/Z3ANbcfFav77vb0Hf3C7vZPiZu2YHLu+g3F5ibZH0iItKLdO8dEZEsct9za7vvlAKFvohIFrnhT8sBGFpZlpb9K/RFRLJIQ3MbADdOPzwt+1foi4hkodMP3y8t+1Xoi4hkiZa29thyUVGi77SmTqEvIpIl/r4yeuuZsuL0RbNCX0QkSzz5ejT0Z19UnbZjKPRFRLLE/Geizz45evTAtB1DoS8ikmUG9ClJ274V+iIiBUShLyKSBTZsbQRgxIDytB5HoS8ikgV+9Wx0Pv+wEf3TehyFvohIFtjW2ArAdWcemtbjKPRFRLLAvKfXADBuaEVaj6PQFxEJWfwDU9L1TdzY/tO6dxER6dZX73sxY8dS6IuIhOylde8D8Mb/OzPtx1Loi4hkiUiap3ZAoS8iEqptjS0ZPZ5CX0QkRD95tBaAqn7peVJWZ92GvpnNNbMNZvZqXNstZrbCzF42sz+Y2cC4bdeZWa2ZrTSz0+PapwVttWZ2be+/FRGR3DP7iVUA3PWFYzNyvH05058HTOvUthg4wt2PBP4FXAdgZocBFwCHB6/5mZlFzCwC/BQ4AzgMuDDoKyIiwKFp/iZuh25D392fADZ1anvY3VuD1WeBUcHydOBed29y99VALXBs8FPr7qvcvRm4N+grIlKwXn1rS8aP2Rtz+l8AHgqWRwLr4rbVBW1dte/BzGaaWY2Z1dTX1/dCeSIi2enlumjof+fs9DwEPZGUQt/MvgG0And3NCXo5ntp37PRfba7V7t7dVVVVSrliYhktev/8AoAHz9q/4wds7inLzSzGcDHgKnu3hHgdcDouG6jgPXBclftIiIFZ1dswuCK0owdt0dn+mY2DbgGONvdd8RtWgBcYGZlZjYWmAj8E3gOmGhmY82slOiHvQtSK11EJHd1XLWTad2e6ZvZPcCJwFAzqwNmEb1apwxYbGYAz7r7Ze6+zMzuB5YTnfa53N3bgv1cASwCIsBcd1+WhvcjIpITbnpoBQDnTkr48WbadBv67n5hguY5e+n/PeB7CdoXAguTqk5EJM/d9qmjMno8fSNXRCTDHl72Tmw5mC3JGIW+iEiGdVyqOfP4cRk/tkJfRCTDFi9/F4DLT5qQ8WMr9EVEMmzlu9sAGNCnJOPH7vF1+iIikjx3p6I0wqmHDQ/l+DrTFxHJoLWbdtDQ3MbkcUNCOb5CX0Qkg+Y+tRqAI/YfEMrxFfoiIhk0/5k3AThov8pQjq/QFxEJQVlxJJTjKvRFRDKk4yZrmXgAelcU+iIiGTLv6TUAHDy8X2g1KPRFRDKk40tZV06dGFoNCn0RkQzpVx79atTph4dzjT4o9EVEMmbRsuiZfqZvshZPoS8iUkAU+iIiGdBx5c65x2T2oSmdKfRFRDJg9cYGAMqKw41dhb6ISAZc/4dXALjnn+tCrUOhLyKSAc+u2gTA1aceFGod3Ya+mc01sw1m9mpc22AzW2xmrwe/BwXtZmZ3mFmtmb1sZsfEvWZG0P91M5uRnrcjIpLd/m3yAaEef1/O9OcB0zq1XQs84u4TgUeCdYAzgInBz0zgToj+kQBmAZOBY4FZHX8oRETy3Y7m1tjy0MqyECvZh9B39yeATZ2apwPzg+X5wDlx7Xd51LPAQDMbAZwOLHb3Te6+GVjMnn9IRETy0qk/fAKA00J6cEq8ns7pD3f3twGC38OC9pFA/KcUdUFbV+0iInnvrfd3AnDpCeNDrqT3P8hN9DUz30v7njswm2lmNWZWU19f36vFiYhkWsf1+QAfPDD8We2ehv67wbQNwe8NQXsdMDqu3yhg/V7a9+Dus9292t2rq6qqelieiEh2eO3tbWGXsJuehv4CoOMKnBnAg3HtFwVX8UwBtgTTP4uA08xsUPAB7mlBm4hIXntsZfSceL/+5SFXElXcXQczuwc4ERhqZnVEr8K5GbjfzC4B1gLnB90XAmcCtcAO4GIAd99kZjcCzwX9bnD3zh8Oi4jknVsWrQTgvkunhFxJVLeh7+4XdrFpaoK+DlzexX7mAnOTqk5EJE8cMLhv2CUA+kauiEja9SsrDvV2yvEU+iIiadIxn7+tqbWbnpmj0BcRSZOLfxn9GPMTk7Lna0kKfRGRNNjW2BJbvu38o0KsZHcKfRGRNFj65ubYclFRdszng0JfRCQt7l6yFoBHvnZCyJXsTqEvItLL2tudxcujD0HPlks1Oyj0RUR62VX3vxhbLolkV8xmVzUiInmg4575879wbMiV7EmhLyLSy+Y8tRqAEw7KvptGKvRFRHpR/KWa2UihLyLSi2YtWBZ2CXul0BcR6UW/f/4tAH58wdEhV5KYQl9EpJc89frG2PL0o7Pn1gvxFPoiIr3ks3OWAFBekr3Rmr2ViYjkqBU3nhF2CV1S6IuI9IK5wWWa2U6hLyLSC27483IAZn/ugyFXsncKfRGRXjCsX/RbuKcdvl/IleydQl9EJEX//ejrbNjWFHYZ+ySl0Dezq8xsmZm9amb3mFm5mY01syVm9rqZ3WdmpUHfsmC9Ntg+pjfegIhI2G59+F8AXHvGISFX0r0eh76ZjQSuBKrd/QggAlwAfB+43d0nApuBS4KXXAJsdvcJwO1BPxGRnPZG/fbY8mUnjA+xkn2T6vROMdDHzIqBvsDbwMnAA8H2+cA5wfL0YJ1g+1TLlsfDi4j00C//Eb1qZ3BFaciV7Jseh767vwXcCqwlGvZbgKXA++7e8ej3OqDja2kjgXXBa1uD/kN6enwRkbC1tTu/fjb6hKxnr5sacjX7JpXpnUFEz97HAvsDFUCibyR4x0v2si1+vzPNrMbMaurr63tanohI2o2/fmFsubQ4N66LSaXKU4DV7l7v7i3A74EPAwOD6R6AUcD6YLkOGA0QbB8AbOq8U3ef7e7V7l5dVZV996IWEYFd98wHWHHjtBArSU4qob8WmGJmfYO5+anAcuAx4LygzwzgwWB5QbBOsP1Rd9/jTF9EJBfcGHwZC6C8JBJiJclJZU5/CdEPZJ8HXgn2NRu4BrjazGqJztnPCV4yBxgStF8NXJtC3SIiWWHNzWeFXUJSirvv0jV3nwXM6tS8CtjjwZDu3gicn8rxRESywWMrNgBw4JC+IVeSvNz45EFEJItcPO85AD435cCQK0meQl9EpIe++NFxYZeQNIW+iEgSvnb/SwAcMbJ/yJX0TEpz+iIihcLdGXvdruvyLzz2gBCr6Tmd6YuI7IM/vvjWbuufmZx78/mg0BcR2SdX3fdSbHnxVceHWElqNL0jIpKEXLsuvzOd6YuIdGPj9ugDUnJ1Hj+eQl9EpBtTb/s7ACccNDTkSlKn0BcR2Qt3Z8vOFgBOOXR4yNWkTqEvIrIX/3738wD0KyumOJL7kZn770BEJE0amlp56NV3ALj30ikhV9M7FPoiIl04fNaiXcv7Dwixkt6j0BcRSaCptS22fP+lx4VYSe9S6IuIJHDwN/8aWz527OAQK+ldCn0RkU52NLfGlnPpUYj7QqEvItLJYf8Vncv/+mkH5dSjEPeFQl9EJM7693fGli87YXyIlaSHQl9EJM7sJ1bFlvPhuvzO8u8diYj0UGtbO/OeXgPAazfk11x+h5RC38wGmtkDZrbCzF4zs+PMbLCZLTaz14Pfg4K+ZmZ3mFmtmb1sZsf0zlsQEekdB39r1xU7fUrzay6/Q6pn+j8G/uruhwBHAa8B1wKPuPtE4JFgHeAMYGLwMxO4M8Vji4j0mta2dtraHYCV383Ps3xIIfTNrD9wPDAHwN2b3f19YDowP+g2HzgnWJ4O3OVRzwIDzWxEjysXEelFE77xUGy5rDg/z/IhtTP9cUA98Esze8HMfmFmFcBwd38bIPg9LOg/ElgX9/q6oE1EJFSvvrUltvy3q08IsZL0SyX0i4FjgDvdfRLQwK6pnEQsQZvv0clsppnVmFlNfX19CuWJiHTP3fnYT54CoKI0woRhlSFXlF6phH4dUOfuS4L1B4j+EXi3Y9om+L0hrv/ouNePAtZ33qm7z3b3anevrqqqSqE8EZHujb1uYWz51e+cHmIlmdHj0Hf3d4B1ZnZw0DQVWA4sAGYEbTOAB4PlBcBFwVU8U4AtHdNAIiJhiP8i1kuzTsMs0YREfkn1wehfAe42s1JgFXAx0T8k95vZJcBa4Pyg70LgTKAW2BH0FREJzff/ugKAq045iAF9SkKuJjNSCn13fxGoTrBpaoK+DlyeyvFERHpLU2sbD74YnWG+cuqEkKvJHH0jV0QKUvytkwthWqeDQl9ECk57+64LB5/4j5NCrCTzFPoiUlDeen8n466PXrFzwkFVHDCkb8gVZZZCX0QKxq+eWcNHbn40tj738x8Kr5iQKPRFpCC0tzvfenBZbP2Vb59GpKhw5vI7pHrJpohITuiY0jn5kGEFeYbfQWf6IpL3mlvbY8s/uXBSiJWET6EvInnvoG9G76BZfeAgKsoKe4JDoS8iee3Fde/Hlu+/9LgQK8kOCn0RyWuvBLdN/sVF1RQV4Ae3nSn0RSRvuTvf+uOrDKko5aRDhnX/ggKg0BeRvPWDRSsBGDO0oiAvz0xEoS8ieWlzQzN3Pv4GAPd8aUrI1WQPhb6I5KVP/vxpAGYcdyClxYq6DhoJEck7V/zmeVbVNwDw7bMPD7ma7KLQF5G8cu3vXubPL0cfynflyRMK6rbJ+6Kwv6UgInnl4WXvcO9z6wC47fyj+OQHR4VcUfbRmb6I5I3/eODl2PK5x4wMsZLspdAXkbyw4p2tbNnZwtDKMtbcfJamdbqg0BeRnLdxexPTfvQkAHNmJHpst3RIOfTNLGJmL5jZn4P1sWa2xMxeN7P7zKw0aC8L1muD7WNSPbaIyPamVqq/+7fY+lGjB4ZYTfbrjTP9rwKvxa1/H7jd3ScCm4FLgvZLgM3uPgG4PegnIpKSS+Y9F1tefdOZIVaSG1IKfTMbBZwF/CJYN+Bk4IGgy3zgnGB5erBOsH2qadJNRFLwwtrNLFm9iSJD8/j7KNUz/R8B/wl0PKFgCPC+u7cG63VAx0foI4F1AMH2LUH/3ZjZTDOrMbOa+vr6FMsTkXzl7nziZ9Fv3f7lyo+GXE3u6HHom9nHgA3uvjS+OUFX34dtuxrcZ7t7tbtXV1VV9bQ8Eclzv3v+LSD6YJRDR/QPuZrckcqXsz4CnG1mZwLlQH+iZ/4Dzaw4OJsfBawP+tcBo4E6MysGBgCbUji+iBSok299nFUbo7dZuKPAH3+YrB6f6bv7de4+yt3HABcAj7r7Z4DHgPOCbjOAB4PlBcE6wfZH3X2PM30Rkb05644nY4F/zbRD2H9gn5Aryi3puA3DNcC9ZvZd4AVgTtA+B/iVmdUSPcO/IA3HFpE8trWxhWXrtwJw52eO4YwPjAi5otzTK6Hv7o8DjwfLq4BjE/RpBM7vjeOJSOHZ2tjCkd9+GIBbzjtSgd9D+kauiOSEe5asjS2fpxup9ZhCX0Sy3tI3N3HTQysYXFGq6/FTpNAXkay2YVsjn7zzGQB+9pljQq4m9yn0RSSrffnXzwMw6+OHMWXcHt/nlCQp9EUka3313hdY+uZmAC7+yNiQq8kPCn0RyUovrN3Mgy9Gv9v5t6uPD7ma/KHQF5Gss2VnS+y+OtefeQgThvULuaL8odAXkazzg7+uAOCzUw5g5vHjQ64mvyj0RSSrNLa0cfeStZSXFPHdcz4Qdjl5R6EvIlmjvd055Ft/BeA7Zx8ecjX5SaEvIlmhvd0Zd/3C2Pr5HxwdYjX5S6EvIqFz3z3wV9w4jaIifes2HdJxl00RkaRc/pvnY8u13zuD4ojOR9NFoS8iodnW2MIHgjtnjhnSl8e+fqLuq5Nm+nMqIqHY2dwWC/zBFaX85cqPKvAzQGf6IpJx7s7xtzwGwMHD+7HoKn3jNlMU+iKSUcvXb+XMO54E4NxjRvLDTx0dckWFRdM7IpIxb77XEAt8gFvOOyrEagqTzvRFJCNWb2zgpFsfB6IPNP/yibq9QhgU+iKSVu7OrQ+v5KePvQHAV06eoMAPUY9D38xGA3cB+wHtwGx3/7GZDQbuA8YAa4BPuftmi34s/2PgTGAH8Hl3fz7RvkUkPzS3tnPQNx+Krf/kwkl8/Kj9Q6xIUpnTbwW+5u6HAlOAy83sMOBa4BF3nwg8EqwDnAFMDH5mAnemcGwRyXKdA3/hlR9V4GeBHoe+u7/dcabu7tuA14CRwHRgftBtPnBOsDwduMujngUGmtmIHlcuIlnrve1NscA/YmR/Vt90Joft3z/kqgR66eodMxsDTAKWAMPd/W2I/mEAhgXdRgLr4l5WF7R13tdMM6sxs5r6+vreKE9EMuidLY188Lt/A+Ci4w7kz1/Rl66yScqhb2aVwO+A/+vuW/fWNUGb79HgPtvdq929uqqqKtXyRCSD/vTSeqbe9jgAn//wGG6YfkS4BckeUrp6x8xKiAb+3e7++6D5XTMb4e5vB9M3G4L2OiD+XqmjgPWpHF9EskPthm3MvGspqzY2APCbL07mwxOGhlyVJJLK1TsGzAFec/cfxm1aAMwAbg5+PxjXfoWZ3QtMBrZ0TAOJSG766WO13LJo5W5t//zGVIb1Kw+pIulOKmf6HwE+B7xiZi8GbdcTDfv7zewSYC1wfrBtIdHLNWuJXrJ5cQrHFpEQvbOlkc/OWULthu2xth+cdyTnThqp2yJnuR6Hvrs/ReJ5eoCpCfo7cHlPjyci4Wpvd+6vWce1v38l1nbkqAH8+ouT6V9eEmJlkgx9I1dEurW5oZmPfP9RdjS3xdpu//RRfGLSqBCrkp5Q6IvIXi19czOfvPNpAMZVVfCnK/4PFWWKjlyl/3IiklBTaxs/XPwv/ufvqwD48onjuWbaISFXJalS6IvIbrY3tXLropXMe3oNAIeO6M/Vpx7EqYcND7cw6RUKfREBomH/nQXL+O3SuljbTed+gAuPPSDEqqS3KfRFCty7Wxv5+m9f4snXN8bafvTpozln0h53SZE8oNAXKVD/qN3Ib/65lr+8HP2OZP/yYu66ZDJHjx4YcmWSTgp9kQLS0tZOzZrNXPqrGrY2tlJaXMTRowdy8iHDuPykCUSKdGO0fKfQFykAjS1trHhnG1fe8wJrN+0A4N9PHM+VUydSXhIJuTrJJIW+SJ5qam1j5TvbWLz8Xe59bh3125qoLCvmP6cdzAUfOoDBFaVhlyghUOiL5BF35/F/1TPnydU8Vbvrg9mJwyr5xKSRfOmj46jqVxZihRI2hb5IDnN3/vbaBu7551rWv7+Tt7c0smVnC5Ei4+NH7c/BwysZO7SSM47YjyLN1wsKfZGcs2FrIwteWs/Dy9+lZs0m2oNHER2+f39OOXQ4U8YN5pxJIynR3S4lAYW+SJap3bCNljZn7NAKyksiNLZE5+Y3bm/igaV1LFr2Du0OY4dWcNFxY5g4vJKphwxnvwG6h710T6EvEqL2dqe2fjurNzbwdO1GHl7+Lm9vaYxtjxQZbe27nipaEjE+duT+fPWUiYyvqgyjZMlxCn2RDNvZ3MZvl67j8ZX11KzZxNbGVgBKi4uYesgwLjthCJEiY1V9A0UGgypKqepXxuhBfZl0wEBdYikpUeiLpEFjSxs7mtuIFBn9y4t5o76BJ/5Vz2MrN7Bk9SaaW9sZM6QvZx05gmMOGMS4qkrGV1UwsK8uo5T0UuiL7IOm1ja27mzF3cHAMMyij47b1NDMjuY2Xt+wnTfqt/OP2o28+tYW4mZlYsZXVfC5KQcy7Yj9+NCYwRl/HyIKfckZ7s7G7c3saG5lYJ/oGfHOljaKI0ZZcRFlxRFKIoaZsa2xhfptTZREinh3a2PsiU/FEWPdph1sa2ylsqyYoiLjxXXv09rWTllxhO1Nrbz1/k42bG2kb2lx7LU7W9r2VtpuPjByADOPH09lWYTS4iI2bm9mxIByTjl0OKMH903L2IjsK4W+hMLd2d7Uynvbm3mvoZn3tjfFfm/c3symhmbea2jive3NbN3ZQrvDtsYWGpr3Hr5FFp0bb2xp3+da+pUX07c0QlNrOxWlxYwc2IcjRg5ga2MrR40eSGVZhH7lJQzsW0KRGR59A3j0F/37FNOnJMLYoZWMGFiu58VKVst46JvZNODHQAT4hbvfnOkapGda2tqjZ73NbexobmVHcxvbm1p5f0czm3e0sKmhma2NLTS1tNPU2k5TSxst7U67O5sbmqnf1kT99iZaWttpaXOa2xIHc7+yYoZUljKksozRg/vSv7yESBH0LS3mwCF9qSwrZsvOForMKC+J0NbeTmNLO02tbTS1ttPY0sbAvqXsP7Ccljanql8Z/cuLcYfmtnb261/OkMoytjW20NTazpghFbrRmBSMjIa+mUWAnwKnAnXAc2a2wN2XZ7KOfNba1s6OljYam6MfJEanJlrZ2dzOjuZWdrZ0hHZbp+XW3dobmnaFekNTKw1NbV2GdLySSDSIy0silBUXURIpwgwG9S1lfFUlk8cNprw4QiRiDKkoZUhFGUMqSxlaGf09qG9pxq5OGdBHZ+RSeDJ9pn8sUOvuqwDM7F5gOpAw9FfVN/Dp/3lmt7YEn411ucG76O0J+3ax2wSdO/63Pv5/84m1efS3d/TzPbbt2kfwWt99fY++sd97bu9Yb25to7GlfZ+COV6RRc+gy0si9C2N/pSXRKgoizC0sozKsmIqOn5KI/QpjdC3NDod0qc0QmVZMQP7ljCobzSw+5TqckKRbJbp0B8JrItbrwMmx3cws5nATIDKEeP32IEBluj/xIMrKjo3JuzbxT72fH3XfYNaY/VYgjbirvCw+Cs+LO54se2776tjnbi+Xe8r+kFm5+Defbk4YXtZcRHW1RsUkbyT6dBPlC67nUq7+2xgNkB1dbXfd+lxmahLRKQgZPqOTHXA6Lj1UcD6DNcgIlKwMh36zwETzWysmZUCFwALMlyDiEjByuj0jru3mtkVwCKil2zOdfdlmaxBRKSQZfw6fXdfCCzM9HFFRCTz0zsiIhIihb6ISAFR6IuIFBCFvohIAbFEtxnIFmZWD7wZ1zQA2JLE+lBgY5rK63ys3npNd3262p6ovRDGq7t+Gq/k+qUyXp3bNF7Jt8WvpzJeB7p7VcIt7p4zP8DsJNdrMlVLb72muz5dbU/UXgjj1V0/jVfmxqtzm8YrtX9z6RqvXJve+VOS6+nUk2Pty2u669PV9kTthTBe3fXTeCXXL5Xx6tym8Uq+Le1jltXTO6kysxp3rw67jlyh8UqOxis5Gq/kpGu8cu1MP1mzwy4gx2i8kqPxSo7GKzlpGa+8PtMXEZHd5fuZvoiIxFHoi4gUEIW+iEgBKZjQN7MKM5tvZv/fzD4Tdj3ZzszGmdkcM3sg7FpyhZmdE/z7etDMTgu7nmxnZoea2c/N7AEz+3LY9eSCIMeWmtnHerqPnA59M5trZhvM7NVO7dPMbKWZ1ZrZtUHzucAD7v4l4OyMF5sFkhkvd1/l7peEU2n2SHLM/hj8+/o88OkQyg1dkuP1mrtfBnwKKMhLOZPMMIBrgPtTOWZOhz4wD5gW32BmEeCnwBnAYcCFZnYY0UczdjyUvS2DNWaTeez7eEnUPJIfs28G2wvRPJIYLzM7G3gKeCSzZWaNeezjeJnZKcBy4N1UDpjToe/uTwCbOjUfC9QGZ6rNwL3AdKLP5x0V9Mnp991TSY6XkNyYWdT3gYfc/flM15oNkv035u4L3P3DQEFOuSY5XicBU4B/A75kZj3KsYw/OSsDRrLrjB6iYT8ZuAP4bzM7i8x+PTzbJRwvMxsCfA+YZGbXuftNoVSXnbr6N/YV4BRggJlNcPefh1FcFurq39iJRKddy9DT9OIlHC93vwLAzD4PbHT39p7sPB9D3xK0ubs3ABdnupgc0NV4vQdclulickRXY3YH0ZML2V1X4/U48HhmS8kJCccrtuA+L5Wd5+M0Rx0wOm59FLA+pFpygcYreRqz5Gi8kpPW8crH0H8OmGhmY82sFLgAWBByTdlM45U8jVlyNF7JSet45XTom9k9wDPAwWZWZ2aXuHsrcAWwCHgNuN/dl4VZZ7bQeCVPY5YcjVdywhgv3XBNRKSA5PSZvoiIJEehLyJSQBT6IiIFRKEvIlJAFPoiIgVEoS8iUkAU+iIiBUShLyJSQBT6IiIF5H8BLuhGHxfCaowAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore_N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAD8CAYAAACMwORRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAboklEQVR4nO3deZxcZZ3v8c+v9y1JpzudvbMHMCAZQsgiyBaiYQ1XRUHvFZUxg4qiKBJRBsbrAjp3uOA4ahQGHHUQgy+JAgImhD2QDogQAmYjpElIOt3Zeu+qeuaPOl2pTrrTVek6daqqv+/Xq1/1nHOeqvOrh+bbT06dOsecc4iISG7JC7oAERFJPYW7iEgOUriLiOQghbuISA5SuIuI5CCFu4hIDioIugCAESNGuEmTJgVdhohIVlm3bt0e51xNb9syItwnTZpEXV1d0GWIiGQVM9vW1zYdlhERyUEKdxGRHKRwFxHJQQp3EZEcpHAXEclBCncRkRykcBcRCUBXOMIjr+6kfm+rL6+vcBcRCUBjcyef+/VLPPn3Bl9eX+EuIhKAddv2AlBZWuTL6yvcRUQC8IXfvARAW1fYl9dXuIuIBOjSfxjry+sq3EVEAlSQ708MK9xFRHKQwl1EJM2aO0IA/K9Txvm2D4W7iEiard3aBMDQEv+uuq5wFxFJs0/fsxaAF9/a69s+FO4iIml2wughAPzu6vm+7UPhLiKSZm+8exCAimIdlhERkSQo3EVE0igScWnZj8JdRCSNvva7V9KyH4W7iEgarfauAnnmcTW+7kfhLiKSRk0tnQBcflqtr/tRuIuIBOD8k0b7+voKdxGRAJiZr6+vcBcRSZPtTdFb6p0yodL3fSncRUTS5JYV6wF4+e19vu9L4S4ikiYlRfkAfOfSk3zfV0LhbmZfMbP1Zvaamf23mZWY2WQze8HMNprZb82syOtb7C1v8rZP8vMNiIhkg/auMA/9bScAF508xvf99RvuZjYO+BIw2zl3EpAPXA7cBtzunJsO7AWu8p5yFbDXOTcNuN3rJyIyqF39q3Wx9rDSQt/3l+hhmQKg1MwKgDJgJ3AusNzbfi9wqdde7C3jbV9gfn8sLCKS4Va/2RBrpyMS+w1359w7wL8CbxMN9f3AOmCfcy7kdasHum8pMg7Y7j035PWvPvx1zWyJmdWZWV1DQ8Phm0VEcsrwsuhsfev3L0jL/hI5LDOc6Gx8MjAWKAfO76Vr99VwevuTdMSVcpxzy5xzs51zs2tq/P0arohI0Pa2dgHpmbVDYodlzgO2OucanHNdwO+B9wGV3mEagPHADq9dD9QCeNuHAU0prVpERI4qkXB/G5hnZmXesfMFwOvAE8BHvD5XAg967RXeMt72Vc659FzjUkQkA4XTdJnfeIkcc3+B6AejLwGves9ZBtwAXGdmm4geU7/Le8pdQLW3/jpgqQ91i4hkjak3Ppz2fSZ0jyfn3M3AzYet3gLM6aVvO3DZwEsTEcktK796Vtr2pW+oioikydSairTtS+EuIuKj5o5Q/518oHAXEfHRtsYWAL583vS07lfhLiLio22N0cv8LpwxKq37VbiLiPioO9wnVpendb8KdxERH21rbGFERREVxQmdnJgy6d2biMggc9/a7YHsVzN3ERGf7D7YHti+Fe4iIj7Y29LJnO+uDGz/CncRER/c9OBrsfaT15+d9v0r3EVEfPAn75Z6kP4zZUDhLiLiqy3fS8/NOQ6ncBcR8VFeXjB3GVW4i4ik2FN/D/7WoQp3EZEU++TdLwZdgsJdRCSV4m8898n5EwOrQ+EuIpJCK17ZEWt/e/FJgdWhcBcRSaFr7/srABfPHBtoHQp3EREf/MslJwa6f4W7iIgPqsqLAt2/wl1EJAcp3EVEUqS1M5j7pfZG4S4ikiKPvPpu0CXEKNxFRFJk4+5mAD5/9tSAK1G4i4ikzE+f3AzAkjOnBFyJwl1EJOUqy4I9UwYU7iIiKbF+x/6gS+hB4S4ikgIX3vkMACMqigOuJErhLiIyQKFwJNZeHcAt9XqjcBcRGaCte1pi7YriggArOUThLiIyQJsbouH+u6vnB1zJIQp3EZEBuvvZrQAUF2ROpGZOJSIiWerFrU0ATKwuD7iSQxTuIiIpMrQkM463Q4LhbmaVZrbczN4wsw1mNt/MqszscTPb6D0O9/qamd1pZpvM7G9mNsvftyAikhnMLOgSYhKdud8B/Nk5dwIwE9gALAVWOuemAyu9ZYDzgenezxLgJymtWEQkg6x6Y1fQJfSq33A3s6HAmcBdAM65TufcPmAxcK/X7V7gUq+9GPili1oDVJrZmJRXLiKSAT5zTx2QGdeTiZfIzH0K0AD8p5m9bGa/MLNyYJRzbieA9zjS6z8O2B73/HpvXQ9mtsTM6sysrqGhYUBvQkQkaP/4/slBl9BDIuFeAMwCfuKcOwVo4dAhmN70dtDJHbHCuWXOudnOudk1NTUJFSsikkl2H2iPtUcOKQmwkiMlEu71QL1z7gVveTnRsN/VfbjFe9wd17827vnjgR2pKVdEJHPM+d7KoEvoU7/h7px7F9huZsd7qxYArwMrgCu9dVcCD3rtFcAnvbNm5gH7uw/fiIjkirq3mmLtP33xjAAr6V2iJ2V+Efi1mRUBW4BPE/3DcL+ZXQW8DVzm9X0YuADYBLR6fUVEcsodKzfG2ieNGxZgJb1LKNydc38FZveyaUEvfR3whQHWJSKS0Z7euAeAv1x3ZsCV9E7fUBURGYBpI4cEXUKvFO4iIknqirt+e6ZSuIuIJOn8O54GYM7kqoAr6ZvCXUQkSZt2NwNw+Wm1/fQMjsJdRCQJ9XtbY+0PzRofYCVHp3AXEUnCGbc9EXQJCVG4i4gkaHNDc6z91PXnBFhJ/xTuIiIJWvD/noy1J1SXBVhJ/xTuIiJJevmmhUGX0C+Fu4hIAlo7Q7H28PKiACtJjMJdRCQBF975DABfX3R8Pz0zg8JdRCQBW/e0ADBzfGXAlSRG4S4i0o/o9RCjTp82IsBKEqdwFxHpx77WrqBLSJrCXUSkH3O9Oy794CMnB1xJ4hTuIiL96PSuAvn+6dlxSAYU7iIiR9XeFY61xwwrDbCS5CjcRUSO4oSb/hx0CcdE4S4i0odQ3E05Xrn5AwFWkjyFu4hIH5avq4+1h5UWBlhJ8hK6QbaIyGAzaelDsfYTXzs7uEKOkWbuIiL9mFiV2VeA7I3CXUTkMPE3wP7NZ+eSl2cBVnNsFO4iIoc5+4erY+33Tc2ec9vjKdxFRA7zzr42AB743PyAKzl2CncRkTjxpz+eOrEqwEoGRuEuIhLnZ09tCbqElFC4i4jEeWbjHgAueO/ogCsZGIW7iEic57c0AvCvl80MuJKBUbiLiPSirCi7v+OpcBcR8fz+pfr+O2UJhbuICNHTH6+7/xUAFp2Y3cfbQeEuIgLA6beuirV//IlZAVaSGgp3EZE4P7riFPKz8HIDh1O4i8igV7+3FYAvnTuNi2eODbia1Eg43M0s38xeNrM/ecuTzewFM9toZr81syJvfbG3vMnbPsmf0kVEBu5gexdn3PYEAItOGhNwNamTzMz9WmBD3PJtwO3OuenAXuAqb/1VwF7n3DTgdq+fiEhGunPlxlj7hNFDAqwktRIKdzMbD1wI/MJbNuBcYLnX5V7gUq+92FvG277A6y8iknF+/vRWAH67ZF5WXtq3L4nO3P8/8HWg+4o61cA+51zIW64HxnntccB2AG/7fq9/D2a2xMzqzKyuoaHhGMsXETl2kYiLtedOOSKmslq/4W5mFwG7nXPr4lf30tUlsO3QCueWOedmO+dm19TUJFSsiEgq7dgfvbTv9R88PuBKUi+R79eeDlxiZhcAJcBQojP5SjMr8Gbn44EdXv96oBaoN7MCYBjQlPLKRUQGqPuD1F0H2gOuJPX6nbk7577hnBvvnJsEXA6scs59AngC+IjX7UrgQa+9wlvG277KOXfEzF1EJEidoUPXbf/WhTMCrMQfAznP/QbgOjPbRPSY+l3e+ruAam/9dcDSgZUoIpJ6x33rkVi7qCD3vvKT1GXPnHOrgdVeewswp5c+7cBlKahNRMQXB9u7Yu0/XnNGgJX4J/f+XImI9OPmB9fH2u8dPyzASvyjcBeRQaWppZPfv/wOABu+vSjgavyjcBeRQWXW/3081i4tyg+wEn8p3EVk0HhnX1us/cDn5gdYif8U7iIyaHRfs/3zZ0/l1IlVAVfjL4W7iAwK2xpbYu3rFh4XYCXpoXAXkZzX2hnirB+uji0X5Od+9OX+OxSRQe/fV22Ktdd+87wAK0mfpL7EJCKSjf5j9WYA/vrPC6ksKwq4mvTQzF1EctoHb38q1h4swQ4KdxHJcW/uOgjAo18+M+BK0kvhLiI5a19rZ6x9fA7dQi8RCncRyVmr3tgNwOWn1QZcSfop3EUkZ113/ysA3HLJiQFXkn4KdxHJSfE34ygpzN1ryPRF4S4iOWnJf9UBcPvHZgZcSTAU7iKSk1a/2QDA9JGD64PUbgp3Eck5k5Y+FGufNC43b8bRH4W7iOSUB9bVx9pXnzU1wEqCpcsPiEjOiJ+xTx9ZwQ2Ljg+wmmBp5i4iOeG3a9/usfzYV87EzAKqJngKdxHJemvfauKGB14F4LhRFWz9/gWDOthBh2VEJAdc9tPnY+3HvnJWgJVkDs3cRSSrxX9ZabBcqz0RCncRyWqv7dgPwL99dCY1Q4oDriZzKNxFJGs55/jQfzwHwMzayoCrySwKdxHJWn/ZsDvWnlpTEWAlmUfhLiJZq25bEwC/umpuwJVkHoW7iGStnz25hTyDM6aPCLqUjKNwF5Gss2NfG1csWwPA6KElAVeTmXSeu4hklUfXv8s//de62PJnzpgcYDWZSzN3Eckq8cEO8JnTFe690cxdRLJCKBxh2jcfiS0/t/Rc2rvC5OUN7ssM9EXhLiJZIT7Yl189n7GVpQFWk/n6PSxjZrVm9oSZbTCz9WZ2rbe+ysweN7ON3uNwb72Z2Z1mtsnM/mZms/x+EyKS2z77y7pY+/5/ms/sSVUBVpMdEjnmHgK+6px7DzAP+IKZzQCWAiudc9OBld4ywPnAdO9nCfCTlFctIoPK46/vAuC+JfOYM1nBnoh+w905t9M595LXPghsAMYBi4F7vW73Apd67cXAL13UGqDSzMakvHIRGRTib8Axb0p1gJVkl6TOljGzScApwAvAKOfcToj+AQBGet3GAdvjnlbvrRMRScrbja2x9vKr5wdYSfZJONzNrAJ4APiyc+7A0br2ss718npLzKzOzOoaGhoSLUNEBonG5g7O/OETsWUdZ09OQmfLmFkh0WD/tXPu997qXWY2xjm30zvs0n0Fn3qgNu7p44Edh7+mc24ZsAxg9uzZR4S/iAxOXeEIJ9/yGG1d4di6Dd9eFGBF2SmRs2UMuAvY4Jz7t7hNK4ArvfaVwINx6z/pnTUzD9jfffhGRORoQuEI07/5SI9gf/mmhZQW5QdYVXZKZOZ+OvB/gFfN7K/euhuBW4H7zewq4G3gMm/bw8AFwCagFfh0SisWkZwVfy47wKbvnk9Bvr5Ifyz6DXfn3DP0fhwdYEEv/R3whQHWJSKDzIadhz7Ke27pufqS0gDpT6KIBM45x/l3PA3AtQumK9hTQOEuIoGL/wbqVxYeF2AluUPhLiKBevz1XbHb5f3lujMDriZ3KNxFJDDtXeEes/ZpI4cEWE1uUbiLSCC2N7Vywk1/ji2/dNPCAKvJPbrkr4ik3e6D7bz/B4e+ffrKzR9gWGlhgBXlHoW7iKRNW2eY9/zzn3us2/r9C4h+V1JSSYdlRCRtDg/2N7+zSMHuE83cRSQtVr2xK9a+7cPv5SOn1pKvW+T5RuEuIr771h9e5Vdr3gbg+g8ez8dOmxBwRblP4S4ivnHOUb+3LRbsxQV5fP7sqQFXNTgo3EXEN5O/8XCs/eOPz+LCk3VTtnRRuItIyrV3hfmXP77eY52CPb0U7iJyzCIRx93PbuU7D23os8/TXz+H2qqyNFYloHAXkWPknGPKjQ8ftc9T1yvYg6Lz3EXkmFzx8zWx9oljh/L6tz/Ij644JbZu8/cuYEK1gj0omrmLSNI++rPneXFrEwAv3riAkUNLALh45lgunjk2yNLEo3AXkX7t2NfG+25ddcT6p79+TizYJbMo3EWkT8451u84wEU/euaIbS/ftJDh5UUBVCWJULiLSJ9OvuUxDnaEYsu6YXX20H8lETnCtsYWTrr50R7B/uKNCxTsWUQzdxHpoX5vK2f9cDUAFcUFrPraWYwcouPq2UbhLjJIrdnSyD/eW0ezNzu/7NTxbN3TQt22vQDccvEMPnX65CBLlAFQuIsMMgfau3jq7w1c85uXe6z/3bp6AGqrSrnpwhl84MTRQZQnKaJwF8lxf991kJsfXM/zWxqP2PalBdOZMWYIw8uK+NiyNSz+h7Hc9uGTKSnMD6BSSSWFu0iOerV+P1f/ah3v7GvrdfuzS89lXGVpbPmtWy9MV2mSBgp3kRyzZksjly87dGmAERVFnDm9ho/PncDsSVUBVibppHAXyRHOOVa8soOv3v9KbN1DXzqDGWOG6j6lg5DCXSSLbW9qZU9zB21dYe5cuZE1W5qYPXE4P/nfp1IzpDjo8iRACneRDOOcoyMUiX2oGY443j3Qzi+fe4vntzRy+rQRjK0s5aY/vHbEcy+eOZYffPhkSov0gehgp3AXCUBHKMwLW5oYVlpI2Dl2H2hnc0MLT29s4IWtTRhw2qQqKssKWf1mAx2hSOy5f6vfH2sPLSng5otPpLqiiLKiAuZM1jF1iVK4iyShKxzhYHuId/a2cbC9i+HlRTR3hJhYXRb7Fmck4ugMR2hs6SQScdRWldEVjrCnuYP/fPYt1mxp7BHQvZk/tZrnNkdPXZwyopwr5kxg1sThnFJbydq3mnjizQbmTq7inBNG+v6eJTsp3EWIBnJjSyd7mjuIOEd7V5hNu5vZdaCDnfvbaGrpxDCe3byHg+2hXl+jpDCPYaWFNLV00hV2PbblGZgZ4YjjuFEVfGLuBE4YMxQjer/R6aOGUF1eRHlxAZNHlAOwuaGZISUFR3z1f+6UauZOqfZlHCR3KNwl64UjLhae8boDuqG5g90H2snzwtUBG3YeoLggj4PtIZ7euIc9zR09Dn3Eqy4vojMUobkzxAUnjeG944cxqbqMoSWF1O9toyMUZteBDt7cdZDigjwmVJVRmJ9HU0snIyqKaWqJfuBZUVzIRTPHMGvC8ITe19SaioEOjQxiCnfxTXNHiD0HO9jb2klTSydvN7Wyv62LiIt+aOgcRJyLLuOIRBx7W7vYfbCDIcUFTKguY2JVGdUVxexp7uDd/e28u7+dnQfaMaAzFGFbYws79rdT5IVqdXkR7aEIm3c3x66Z0pui/Dzy84zy4gKmj6xg4YxRlBfnU11eTM2QYiLOcdyoIUypKae4IB/nHC2dYSqK9b+MZAdfflPNbBFwB5AP/MI5d6sf+5H06D5740BbFwfaQxxo74q1dx9oZ+f+dg60dXGwPURzR4iGgx3s2N/W5+ELADPIM4vOuDHMousqS4sYNbSY7U2tPPb6uz0Ob5jBiIpiRg8tIRxxlBTmMW9KNeOHl9IRirC5oZn9bV2UF+Xz4VnjGDm0hNqqMsYOK2H0sBKcix4zb++KcMLoIeTlJX7ut5kp2CWrpPy31czygR8DC4F6YK2ZrXDOvZ7qfQ0mzrnYIQXn5V106dByd7szHKG1M0RrZ5jWjjAtnSFaO0O0dIRp7QzREYrQ3hWmoytCe6jnY0coQktHiH1tXezv/mntojPc+yELgLKifCpLC6koKaDcm3HPm1LFmMpSaiqKGV5eyPCyImqryqgqK0o4VMMRx459bTS2dFIzpJiRQ4op1PXERRLix1RkDrDJObcFwMzuAxYDfYb79qZWrr3v5b42H1X3P+2di4ZB7J/5LtoOx7Ujkbi+rpe+kbi+3nrvPdAdRxY30yS2ruf2cCQaxGEvkA//CUUczjny8uzQ7NV7zPdeuCvi6ApH6ApF6Aq7o4brQOTnGSUFeRQX5scey4ryGVZayHGjKhhWWsjQ0sLoY0khQ0oKGOq1h3of9g0tLfDlG5D5eUZtVRm1VWUpf22RXOdHuI8Dtsct1wNzD+9kZkuAJQClo6fyyvZ9x7zD+JCMPhp5edG2mZEft94sGhqFseccep6ZkZ93qC8GuJ4zZHf4MvEz5+gfjvw8O/LHjIL8Q20z8/6Q0OOPSffsvDA/j6J8oyA/r0e7e9J7eJh2LxpGYX70WHJZUT7lRQWUFUcfy4vzKSmM+ynI0511RHKUH+He2xTOHbHCuWXAMoDZs2e71def40MpIiKDkx/TtnqgNm55PLDDh/2IiEgf/Aj3tcB0M5tsZkXA5cAKH/YjIiJ9SPlhGedcyMyuAR4leirk3c659anej4iI9M2XE3edcw8DD/vx2iIi0j+dKiEikoMU7iIiOUjhLiKSgxTuIiI5yJw74vtF6S/CrAHYFrdqGLA/weURwB6fSjt8v6l83tH6JLttsI/X0bZrvJLbPtDxAv/GTON1pInOuZpet0QvvZpZP8CyRJeBunTVkcrnHa1PstsG+3gdbbvGK73j5eeYabyS+8nUwzJ/THI5XXWk8nlH65PstsE+XkfbrvFKbrvGK7ntGTteGXFYZiDMrM45NzvoOrKFxis5Gq/kacyS49d4ZerMPRnLgi4gy2i8kqPxSp7GLDm+jFfWz9xFRORIuTBzFxGRwyjcRURykMJdRCQH5Vy4m1m5md1rZj83s08EXU+mM7MpZnaXmS0PupZsYGaXer9bD5rZB4KuJ9OZ2XvM7KdmttzMPhd0PdnAy7B1ZnbRQF4nK8LdzO42s91m9tph6xeZ2ZtmtsnMlnqrPwQsd859Frgk7cVmgGTGyzm3xTl3VTCVZoYkx+sP3u/Wp4CPBVBu4JIcrw3OuauBjwKD8vTIJPML4Abg/oHuNyvCHbgHWBS/wszygR8D5wMzgCvMbAbR2/p136A7nMYaM8k9JD5ecmzj9S1v+2B0D0mMl5ldAjwDrExvmRnjHhIcLzM7D3gd2DXQnWZFuDvnngKaDls9B9jkzTw7gfuAxUTv4Tre65MV7y/VkhyvQS+Z8bKo24BHnHMvpbvWTJDs75dzboVz7n3AoDxMmuR4nQPMAz4OfNbMjjnDfLkTU5qM49AMHaKhPhe4E/h3M7uQ9H0tOhv0Ol5mVg18FzjFzL7hnPt+INVlnr5+v74InAcMM7NpzrmfBlFcBurr9+tsoodKi9Hd2eL1Ol7OuWsAzOxTwB7nXORYd5DN4W69rHPOuRbg0+kuJgv0NV6NwNXpLiYL9DVedxKdQEhPfY3XamB1ekvJCr2OV6zh3D0D3UE2H7aoB2rjlscDOwKqJRtovJKj8UqOxis5vo9XNof7WmC6mU02syLgcmBFwDVlMo1XcjReydF4Jcf38cqKcDez/waeB443s3ozu8o5FwKuAR4FNgD3O+fWB1lnptB4JUfjlRyNV3KCGi9dOExEJAdlxcxdRESSo3AXEclBCncRkRykcBcRyUEKdxGRHKRwFxHJQQp3EZEcpHAXEclBCncRkRz0PwTIujxaDOsZAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Optimal_LP)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 260,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [[0.0, 0.40474549876368016, 0.43013777310706547, 0.16053042930739891, 0.015897841911241106], [0.0, 0.41514607063835407, 0.6587836379603837, 0.1957946244092681, 0.01669059518006688]]\n",
      "\n",
      "neighbors = [[0, 1], [1]]\n",
      "\n",
      "sol = [[5598.77647774    0.            0.          122.13841588 4279.08510639]\n",
      " [6191.25627065    0.            0.            0.         3808.74372935]]\n",
      "\n",
      "value = 151.2053506133165\n",
      "\n",
      "Lattimore\n",
      "\n",
      "sol = [5680.37491465    0.            0.          130.47837485 4189.14671051]\n",
      "\n",
      "value = 87.54414167592785\n",
      "\n",
      "sol = [9.97631131e+03 5.40085957e-08 1.22246350e-06 2.36886849e+01\n",
      " 6.15826277e-12]\n",
      "\n",
      "value = 4.638117986018438\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfUsers = 2\n",
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles)\n",
    "neighbors, context = myEnvironment.reveal()\n",
    "\n",
    "mean = [[random.random() for j in range(numOfArticles)] for user in range(numOfUsers)]\n",
    "gap = [[np.max(mean[user]) - m for m in mean[user]] for user in range(numOfUsers)]\n",
    "sol = oracle_LP(gap, T, dim, context, neighbors)\n",
    "constr = oracle_constr_LP(sol, gap, T, dim, context, neighbors)\n",
    "value = oracle_obj_LP(sol.flatten(),gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"neighbors = {neighbors}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "#print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")\n",
    "print(\"Lattimore\\n\")\n",
    "for user in range(numOfUsers):\n",
    "    sol = oracle(gap[user], T, dim, context)\n",
    "    constr = oracle_constr(sol, gap[user], T, dim, context)\n",
    "    value = oracle_obj(sol,gap[user])\n",
    "    print(f\"sol = {sol}\\n\")\n",
    "    #print(f\"constr = {constr}\\n\")\n",
    "    print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 236,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [0.0, 0.2278274298623254, 0.39100994039928316, 0.23149039679159888, 0.1580301193094138]\n",
      "\n",
      "sol = [8948.98155406    0.            0.            0.         1051.01844594]\n",
      "\n",
      "constr = [4.05571167e+04 1.37733179e-03 5.79023265e-03 2.01064479e-03\n",
      " 8.26324686e-15]\n",
      "\n",
      "value = 166.0925704083321\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "context = []\n",
    "for j in range(numOfArticles):\n",
    "    context.append(np.array([random.random() for k in range(dim)]))\n",
    "mean = [random.random() for j in range(numOfArticles)]\n",
    "gap = [np.max(mean) - m for m in mean]\n",
    "sol = oracle(gap, T, dim, context)\n",
    "constr = oracle_constr(sol, gap, T, dim, context)\n",
    "value = oracle_obj(sol,gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### modify x_0 to be logT or T\n",
    "### increase warm up phase to be logT\n",
    "### add multiple/periodic LP checks\n",
    "### regret calculate based on the expected gap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 229,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3"
      ]
     },
     "execution_count": 229,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [0, 0.5, 0.3, 0, .8]\n",
    "gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "np.min(gap_filter_index,axis = 0)[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = np.ones((5,))\n",
    "a[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.99999999, 2.49999999])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fun = lambda x: (x[0] - 1)**2 + (x[1] - 2.5)**2\n",
    "def my_constr(x):\n",
    "    return np.array([x[0] - 2 * x[1] + 10, -x[0] - 2 * x[1] + 6, -x[0] + 2 * x[1] + 10])\n",
    "cons = ({'type': 'ineq', 'fun': my_constr})\n",
    "bnds = ((0, None), (0, None))\n",
    "res = opt.minimize(fun, (2, 0), method='SLSQP', bounds=bnds, constraints=cons)\n",
    "res.x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1, 2, 3],\n",
       "       [2, 4, 6],\n",
       "       [3, 6, 9]])"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a=[1,2,3]\n",
    "b=[1,2,3]\n",
    "np.inner(np.array(a).reshape(3,1),np.array(b).reshape(3,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(10,)\n",
      "[[0 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[[1 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[1 1 2 3 4 5 6 7 8 9]\n",
      "[2 1 2 3 4 5 6 7 8 9]\n",
      "[[2 1 2 3 4]\n",
      " [5 6 7 8 9]]\n"
     ]
    }
   ],
   "source": [
    "a = np.arange(10)\n",
    "b = a.reshape(2,5)\n",
    "print(a.shape)\n",
    "print(b)\n",
    "b[0][0]=1\n",
    "print(b)\n",
    "print(a)\n",
    "a[0] = 2\n",
    "print(a)\n",
    "print(b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[2, 2, 2, 2, 2], [1, 1, 1, 1, 1], [], [], []]"
      ]
     },
     "execution_count": 175,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[] for i in range(5)]\n",
    "mu[0] = [0 for i in range(5)]\n",
    "mu[1] = [1 for i in range(5)]\n",
    "mu[0] = [2 for i in range(5)]\n",
    "mu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.40204850935007264, 0.04778061573678938, 0.5887568737356333, 0.3442413902067991, 0.09295688335971375], [0.7087977650533256, 0.9578188636881513, 0.47132113015014476, 0.32166401271584155, 0.05665219734414706], [0.08531710840080375, 0.6677651274580647, 0.8002726379622227, 0.9509235428046836, 0.3468975388244384], [0.8808357277785608, 0.07498054018440214, 0.42333513194765215, 0.7982724137493844, 0.02788303246870405], [0.12280071457455222, 0.8065228990020264, 0.5647204203410868, 0.03422784113411381, 0.635677222317901]]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([0.58875687, 0.95781886, 0.95092354, 0.88083573, 0.8065229 ])"
      ]
     },
     "execution_count": 182,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "confidence = [[random.random() for i in range(5)] for j in range(5)]\n",
    "print(confidence)\n",
    "np.max(confidence, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0.2426978792755886,\n",
       "  0.43487251790466364,\n",
       "  0.1196395593229006,\n",
       "  0.18051008656268985,\n",
       "  0.4623439192921842],\n",
       " [0.5200836150133619,\n",
       "  0.3523671889034039,\n",
       "  0.3535525730774157,\n",
       "  0.4323082252420105,\n",
       "  0.23820733581135634],\n",
       " [0.478000727337773,\n",
       "  0.2784046103282465,\n",
       "  0.12498195329830675,\n",
       "  0.1674436918233807,\n",
       "  0.3230823249956811],\n",
       " [0.40117844954747117,\n",
       "  0.13355218197718666,\n",
       "  0.9421643852845285,\n",
       "  0.8639733464837205,\n",
       "  0.6822805407620661],\n",
       " [0.6784347866277555,\n",
       "  0.0074071880570834026,\n",
       "  0.07709277171033968,\n",
       "  0.597740508428315,\n",
       "  0.02291942488661225]]"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[random.random() for i in range(5)] for j in range(5)]\n",
    "mu_prev = [[random.random() for i in range(5)] for j in range(5)]\n",
    "[[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(5)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(25,)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "np.array(gap).flatten().shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0, 10, 20, 30, 40],\n",
       "       [ 5,  6,  7,  8,  9],\n",
       "       [10, 11, 12, 13, 14],\n",
       "       [15, 16, 17, 18, 19],\n",
       "       [20, 21, 22, 23, 24]])"
      ]
     },
     "execution_count": 195,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res_list = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "res = np.array(res_list)\n",
    "np.sum(res[1])\n",
    "res[0] = res[0]/np.sum(res[0])*100\n",
    "res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> AISTATS Arxiv/Simulation/.ipynb_checkpoints/Testbed-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 0.1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue\n",
    "    \n",
    "    def regret_per_action(self):\n",
    "        Delta = []\n",
    "        for user in range(self.numOfUsers):\n",
    "            value = [np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)]\n",
    "            optValue = max(value)\n",
    "            Delta.append([optValue - value[article] for article in range(self.numOfArticles)])\n",
    "        return Delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    return payoff, decision\n",
    "\n",
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res\n",
    "\n",
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    # x_0 = np.ones(k)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in gap]\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    # print(count)\n",
    "    return payoff, decision\n",
    "\n",
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    # print(count)\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    # x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in np.array(gap).flatten()]\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    # print(\"LP value:{}\".format(oracle_obj_LP(bounds.flatten(),gap)))\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.log(T)):#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.log(T)) or t%(dim*np.ceil(np.log(T))*numOfUsers*numOfArticles) == 0:#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit_list,\n",
    "            T = 10000,\n",
    "            dim=2,\n",
    "            numOfUsers=2,\n",
    "            numOfArticles=5,\n",
    "            er=1,\n",
    "            repeat=1,\n",
    "            display_dist=1,\n",
    "            display_On=False\n",
    "           ):\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    #optPayoff = myEnvironment.optimal_value(T)\n",
    "    delta = myEnvironment.regret_per_action()\n",
    "    plt_sample = range(1,T+1,int(T/20))\n",
    "    \n",
    "    # run experiments\n",
    "    for bandit in bandit_list:\n",
    "        print(f'running {bandit}')\n",
    "        #avg_regret = [0 for t in range(T)]\n",
    "        pseudo_regret = [0 for t in range(T)]\n",
    "        for run in range(repeat):\n",
    "            if run%display_dist == 0 and display_On: \n",
    "                print('running round '+str(run)+'\\n')\n",
    "            payoff, decision = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "            for t in range(T):\n",
    "                #avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "                pseudo_regret[t] += sum([delta[user][decision[t][user]] for user in range(numOfUsers)])/repeat\n",
    "        #cum_regret = [avg_regret[0]]\n",
    "        pseudo_cum_regret = [pseudo_regret[0]]\n",
    "        for t in range(1,T):\n",
    "            #cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "            pseudo_cum_regret.append(pseudo_cum_regret[-1]+pseudo_regret[t])\n",
    "        #plt.semilogx(cum_regret)\n",
    "        #plt.show()\n",
    "        plt.plot(plt_sample,[pseudo_cum_regret[i-1] for i in plt_sample], mark_up(bandit), label=label(bandit))\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig(f'dim_{dim}_numOfUsers_{numOfUsers}_numOfArticles_{numOfArticles}_er_{er}.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [],
   "source": [
    "def label(bandit):\n",
    "    label_map = {LinUCB:'LinUCB', LinUCB_N: 'LinUCB-N',Lattimore: 'Lattimore',Lattimore_N:'Lattimore-N',Optimal_LP:'Optimal-LP'}\n",
    "    return label_map[bandit]\n",
    "\n",
    "def mark_up(bandit):\n",
    "    line = {LinUCB: 'y-', LinUCB_N: 'p--', Lattimore: 'g^-', Lattimore_N: 'bs-', Optimal_LP: 'r'}\n",
    "    return line[bandit]\n",
    "\n",
    "def testplot(bandit_list):\n",
    "    counter = 1\n",
    "    T = 1000\n",
    "    #plt_sample = range(1,T+1,100)\n",
    "    plt_sample = np.logspace(1,np.log(T),num=10,base=2)\n",
    "    plt_sample = [int(np.ceil(i)) for i in plt_sample]\n",
    "    for bandit in bandit_list:\n",
    "        data = np.array(range(T))*counter\n",
    "        plt.plot(plt_sample,[data[i-1] for i in plt_sample],mark_up(bandit),label=label(bandit))\n",
    "        counter += 1\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig('test.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testplot([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function LinUCB_N at 0x00000221AD410CA8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAELCAYAAADHksFtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO3dd3xTZRfA8d/pAApll72XAxAZlfmiKKCCIqIgqIiCuFERcYEyRBERXgVFFJDpAAQUeFGwLFmCMpUhUJm1BVr2KrTN8/5xb0sLbZq2aZM25/v55JPkuTc354aSk+c+S4wxKKWUUmnx83QASimlvJsmCqWUUk5polBKKeWUJgqllFJOaaJQSinlVICnA3C3kJAQU7VqVU+HoZRSucqmTZtijDGlUtuW5xJF1apV2bhxo6fDUEqpXEVEDqa1TS89KaWUckoThVJKKac0USillHJKE4VSSimn8lxjdlocDgcRERGcP3/e06GoTAoMDKR06dIUKVLE06Eo5VN8JlHExMQgIlx//fX4+WlFKrcxxnDx4kX+/fdfAE0WSl0l6mwU3eZ2Y1bnWZQNLuvWY/vMN+apU6coU6aMJolcSkQoWLAgFSpU4NixY54ORymvM2zVMNYcWsOwX4e5/dg+862ZkJBAYGCgp8NQWRQUFERcXJynw1DK7aLORnHb1Ns4cu6I0/0SHAlEn49mx7EdrDywku93fM/wVcOZuHkiDuNgytYp6R4jo3zm0hNYv0pV7qb/hiovuhh3kX6/9GP1wdU8/sPj3Hf9fURfiCb6fDTHLhwj+nw00ReiOXb+GMcvHMeQ9jpCCSaBYb8OY9w949wWn08lCqWUyi7O2giMMURfiOafE/+w7+Q+/jmZ8j7ybGTSvr/s+4Vf9v0CQImgEpQqWIrShUpzQ8gNtKzcktKFSlOqYClKFbLKMXDPt/cQmxALwOWEy0zZOoV3bnvHbW0VmijyuNWrV9O7d292797t6VCUytOG/DqE1QdX03tBb9rXam8lhVP7kpLD+biUPS4rFK5AjRI1uLPGnew4uoMtR7cQ74gn0C+QR256hEn3TSLAL/2v6OcXPY8DR4oyd9cqNFF4iapVqzJp0iTatGnj8mtatWpF9+7d6d27d1KZiLB3715q1qwJQMuWLTVJKJVNjDGsObSGTzZ8wrxd8wBYtHcRi/YuIiggiOrFq1O9eHXuqHYHNYrXoHrx6tQoUYOqxapSIKAAYNVEqo+tTrwjHoA4Rxyzd8xmRJsRLtUIfov4jcsJl1OUXU64zLqIdW47T00ULsrOrmd5QXx8PAEB+uekfEPMhRimb5vOxM0T+TvmbwL9AvETPxzGkVQjmNJxikttasNWDcNhMl8j2PLMlkyfh6t8ptdTVmVn17O0nDx5knvvvZdSpUpRvHhx7r33XiIiIgAYOHAgq1evpk+fPgQHB9OnTx9uvfVWAG6++WaCg4OZNWsWK1eupGLFiknHrFq1Kh999BH16tWjUKFCPPnkkxw9epR27dpRuHBh2rRpw8mTJ5P2X7BgAXXq1KFYsWK0atWKXbt2pTjWhx9+mHSs+Ph4IiMjefDBBylVqhTVqlVj7NixOfRpKZW9jDGs2L+Ch+c+TIX/VuDVX16leIHifHzXx/j7+Sd92SfWCI6eP+rScXOiRpBVPvsTsO/ivmw9stWlfS/FX+L3yN9xGAdfbPqCLUe2kM8/X7qvq1+2Pp/c/UmmY3Q4HPTs2ZPZs2eTkJBAr1696NOnDz/++CPvv/8+a9euTfXS07Zt25IuPa1cufKa486dO5ewsDDi4+Np0KABW7Zs4auvvqJ27dq0a9eOsWPHMnjwYPbs2cPDDz/Mjz/+SKtWrfj444/p0KEDO3fuJF8+6/y/++47Fi1aREhICH5+fnTo0IGOHTvy3XffERERQZs2bbj++uu56667Mv05KOVJx84fY+rWqUzcPJHwE+EUK1CMZxs9y1ONnqJu6bpWG4GX1wiySmsULjh4+iDGWN3RjDEcPJXmtO1uVbJkSR588EEKFixI4cKFGThwIL/++muWj/viiy9SpkwZKlSoQMuWLWnSpAkNGjQgf/78dOrUiS1brD/cWbNmcc8999C2bVsCAwPp378/Fy9eZN26K790XnrpJSpVqkRQUBB//PEH0dHRDBo0iHz58lG9enWeeuopZs6cmeWYlcpuyccxOIyDsH/C6PJ9Fyr8twJvLH2DcsHlmNFpBpH9IhnTbgx1S9cFckeNIKt8tkbh6i/9xIamxH7LBsPJ2JPM7Dwz29sqLly4wCuvvMLixYuTLgedPXuWhIQE/P39M33cMmXKJD0OCgq65vm5c+cAiIyMpEqVKknb/Pz8qFSpUtI0GgCVKlVKenzw4EEiIyMpVqxYUllCQgItW7bMdKxK5ZRhq4ax+uBq7p95P8fOH2P/qf2UDCrJS41fonfD3txY6sZUX5cbagRZ5bOJwlVZbWjKitGjR7N79242bNhA2bJl2bp1Kw0aNEiq3WT34LPy5cvz119/JT03xnD48GEqVKiQVJY8hkqVKlGtWjX27t2brXEp5U7GGH78+0e+3PQlBsOGfzfQvGJzhrceTqcbOpE/IL+nQ/Q4vfSUjpysVsbFxREbG5t0O3nyJEFBQRQrVowTJ04wdOjQFPuXKVOGffv2pVuWWQ899BCLFi1i2bJlxMXFMXr0aPLnz0/z5s1T3b9x48YUKVKEDz/8kIsXL5KQkMD27dv5448/3BKPUu4U74hn9o7ZNP2qKQ/MfiDpB2GgXyD1y9anW91umiRsmijSseWZLZjB5ppbdlQ327dvT1BQUNLt1KlTXLx4kZCQEJo2bcrdd9+dYv+XX36ZOXPmULx4cV566SUAhgwZwuOPP06xYsWYPXt2luK5/vrr+frrr3nxxRcJCQlh4cKFLFy4MKkh+2r+/v4sXLiQrVu3Uq1aNUJCQujduzenT5/OUhxKudO5y+cYu2EstT6tRdc5XTl2/hiBflfmgYtzxGXLfEm5mSRexsixNxQ5AJwFEoB4Y0yoiJQAZgFVgQPAQ8aYk2Jd1xgDtAcuAE8YYzY7O35oaKjZuHHjNeW7du3ixhtTv8aochf9t1SZEXU2ik9//5TxG8dzKvYULSq1oH/z/iwOX8yUrVNSXDnI55+P3g16Z/vlZW8iIpuMMaGpbfNUG8XtxpiYZM/fBJYZY0aIyJv28zeAdkAt+9YEGG/fK6WUS3Yc28Ho30bzzV/fEJcQxwM3PsCrzV6lWaVmAAz9dWie77WUVd7SmN0RaGU/ngasxEoUHYHpxqr2rBeRYiJSzhgT5ZEolVJeK/nsCWUKlWHFgRWMWjeKn8N/JiggiKcaPkXfpn2pWaJmitf5Qq+lrPJEojDALyJigC+NMROAMolf/saYKBEpbe9bATic7LURdlmKRCEiTwNPA1SuXDmbw1dKeaPE2RMem/cYxy8eZ8uRLZQuVJphtw/judDnKFmwpKdDzLU8kShaGGMi7WQQJiJ/O9k3tf6f1zSq2MlmAlhtFO4JUymVW/xz4p+khXuW7l9KzRI1mdhhIt3rdU+afE9lXo73ejLGRNr3x4AfgMbAUREpB2DfJ651GQFUSvbyikAkSikFnL98nlHrRlH387pJs68G+AXQtnpbejfsrUnCTXI0UYhIIREpnPgYuBPYDiwAHrd3exyYbz9eAPQQS1PgtLZPKKUuxF1g9LrRVB9bndfCXuOy40pjdLwjnqlbp2r3VjfK6RpFGWCNiGwDfgcWGWMWAyOAtiKyF2hrPwf4CdgHhAMTgedzOF6llBe5EHeB//72X6qNqUb/sP7UK1OP+6+//5oFfhJnT1DukaNtFMaYfcDNqZQfB1qnUm6AF3IgNKWUF7sYd5EvN33Jh2s/5Mi5I7Su1pohrYbwn8r/ocGXDbR7azbzlu6xKpvoUqgqN7sYd5EJmyYwYu0Ijpw7wh3V7mBW51ncWuXWpH20e2v20yk8vETVqlVZunRphl7TqlUrJk2alKJMRAgPD0967s1LoR44cAAR4Z577klR3r17d4YMGeKZoJTHJJ/mOzY+lrEbxlJjbA36LunLDSE3sPLxlSzrsSxFklA5Q2sU6ShbFo6mslBVmTJwRNvKkmRlKdT169ezdu1aWrRo4eaoVG6SOA6iy+wu7Du1j8izkdxa5Va+ffBbWlVt5enwfJrWKNKRWpJwVu5OvrIU6uuvv87bb7/tro9N5UL7T+5n0uZJOIyDNYfXUKlIJZb3WM6vT/yqScIL+GyNom9f2OraSqhpatXK+fb69eGTzK+E6jNLob7wwguMHTuWpUuX0qZNm8x/YCrXuRh3kUmbJ/HmsjeJc8QB1jiIhuUacnu12z0cnUqkNQov5itLoRYoUICBAwdqrcKHXIi7wMe/fUz1sdV5afFLxMbFJm3TcRDex2drFK7+0ne2iFwqP9bdKq8thRocHJxUvnPnzhQxPfXUU3z00UcsXLgw0+elvN/5y+cZv3E8H637iGPnj3F71dtpXKExi8MXp+jimlOrSCrX+GyiyA3y2lKoiQko0YEDB5IeBwYGMnjwYN555x3q1KnjpjNQ3uLc5XOM+30co34bRcyFGNpUb8OgWwfRskpLHQeRC+ilp3Qk+7HtUnlW+PpSqI899hiXLl1i8eLFbolfed6ZS2cYvno4VT+pypvL3qRRuUas7bWWsMfCaFnFqmnm5CqSKnM0UaTjyBEw5tpbdnSN9fWlUP39/Rk6dCgnTpzIUtzKM5KPgzgde5phvw6j6idVGbh8IE0qNuG3J39jcffFNK+U+g8N5b1yfCnU7KZLoeZ9+m/pnZ5f9DxfbvyShuUbsvf4Xk5fOk2H6zow6LZBhJZPdYVN5UW8cSlUpVQe8nfM39Z6EDjYGLmRu2vezfA7htOgXANPh6bcQC89KaUyLTY+llHrRnHzFzcnrQcR6BdI9WLVNUnkIZoolFIZluBIYMqWKVz36XW8FvZaUpIAiHPEMWXrFB0HkYdoolBKucwYw4LdC7j5i5vptaAXZYPL0uG6DroeRB6niUIp5ZI1h9bQckpLOs7sSJwjju+7fM+G3hs4fOawjoPI47QxWynl1PZj2xmwbAAL9yykXHA5vrjnC3o16EWgfyCg60H4Ak0USqlUHTp9iMErBzN923SC8wXz/h3v83KTlymUr5CnQ1M5TBOFUgqwBsx1m9uN8e3HM3nrZD77/TMMhr5N+jKg5QBKFizp6RCVh2iiyKMOHTpE7dq1OX36dJYmEEzNkCFDCA8P5+uvv3brcZVnDVo5iNUHV9PgywbEOeLocXMPhrYaSpViVdJ/scrTtDHbi0ydOpWbbrqJggULUrZsWZ577jlOnTrl0muvXkq1cuXKnDt3zu1JwhWpLdEKV5Y+DQ4OJjg4mKpVqzJixIgcj0+llOBI4OPfPmbS5kkYDPEmnmU9ljH1/qmaJBSgicJrjB49mjfeeIOPPvqI06dPs379eg4ePEjbtm25fPly+gfIRU6dOsW5c+f47rvvePfdd3USQA9avn85oRND6fdLPwRrJuAAvwDm7Jzj4ciUN9FE4QXOnDnD4MGD+fTTT7n77rsJDAykatWqzJ49m4MHD/L1118zZMgQOnfuTNeuXSlcuDANGzZk27ZtgDXr6qFDh+jQoQPBwcGMHDky6dd7fLw1EKpVq1a8/fbbNG/enODgYDp06MDx48d59NFHKVKkCLfcckuKab9ffvllKlWqRJEiRWjUqBGrV692+3k3a9aMOnXqsH37drcfWzm35/geOs7sSOvprYk+H02gXyAGa963ywmXdcCcSsGlNgoRmQwMM8bsT2VbFWCwMaaXu4PLVu5YCzU9Lq6Fum7dOmJjY3nggQdSlAcHB9OuXTvCwsK4/vrrmT9/Pt999x1ff/01Y8aM4f7772fPnj3MmDGD1atXM2nSpKSlRJN/6SeaOXMmS5YsISQkhGbNmtGsWTM+//xzpk2bRq9evRg6dChTpkwB4JZbbmHQoEEULVqUMWPG0KVLFw4cOECBAgWy/rlgDdxat24dO3bsoEEDneohp5y4eIJ3f32XcX+MIyggiA9af8C+k/uYtm1aiv104SCVnKs1iieAUmlsCwEed0s0PiomJoaQkBACAq7N2+XKlSMmJgaARo0a0blzZwIDA+nXrx+xsbGsX7/e5ffp2bMnNWrUoGjRorRr144aNWrQpk0bAgIC6NKlS9ISqADdu3enZMmSBAQE8Oqrr3Lp0iV2796d9ZMFQkJCKFGiBL1792bEiBG0bt3aLcdVabuccJlP1n9CzbE1+fT3T+lVvxd7X9zLm/95kz8i/9ABc8qpjPR6Sms+8rpAtBtiyVmuroWaA0JCQoiJiSE+Pv6aZBEVFUVISAiQctlRPz8/KlasSGRkpMvv4+oSqGC1mUyaNInIyEhEhDNnziQlrOSeffbZpN5PAwYMYMCAAenGERMTk2pSVO6XOOXGa2GvsffEXtpWb8voO0dzU5mbkvbRAXMqPWnWKETkZRHZJyL7sJLEj4nPk90igcnAopwKOC9q1qwZ+fPnZ968eSnKz58/z88//5z0i/vw4cNJ2xwOBxEREZQvXx5w77Koq1ev5sMPP2T27NmcPHmSU6dOUbRoUVJbu+SLL77g3LlznDt3zqUkoXLOlqgt3DH9Du6fdT8BfgH89MhPLOm+JEWSUMoVzi497QTmAvMAAVbYz5PfpmBdlno+W6PM44oWLcrgwYN58cUXWbx4MXFxcRw4cIAuXbpQsWJFHnvsMQA2bdrEvHnziI+P55NPPiF//vw0bdoUcO8SqGfPniUgIIBSpUoRHx/Pu+++y5kzZzJ0jPj4+BTLusbFxbklNpW2xBXmth7ZSs/5PWk0oRHbj21nXPtx/Pncn7Sr1S7b11lXeVOaicIYE2aMec0Y0x8YCrxhP09+G2iMmWGMuZSRNxURfxHZIiL/s59XE5ENIrJXRGaJSD67PL/9PNzeXjXzp+rdXn/9dYYPH07//v0pUqQITZo0oVKlSixbtoz8+fMD0LFjR2bNmkXx4sWZMWMG8+bNIzDQmm/nrbfe4r333qNYsWKMGjUqS7HcddddtGvXjuuuu44qVapQoECBFJe9XPHcc8+lWNa1Z8+eWYpJpW/QCmvAXOiEUL7961v6N+/P3hf38vwtz18zu6tSGZGhpVBFpDhWm0Ql4GdjzEkRKQBcNsY4MnCcfkAoUMQYc6+IzAbmGWNmisgXwDZjzHgReR6oZ4x5VkS6AZ2MMV2dHTuvLoWqo6GvyO3/lu7mMA7G/T6OlxZb66b7iz9re62lScUmHo5M5SbOlkJ1qdeTXQMYCUQAvwIzgGr25rnA4AwEUxG4B5hkPxfgDiBxhM804H77cUf7Ofb21qJ1Z6WSrD20liaTmvDS4peSBsz5+/kzfdt0D0em8hJXu8cOB54C+gDVgeRf1vOBDhl4z0+A14HEGkhJ4JQxJnGJrAiggv24AnAYwN5+2t4/BRF5WkQ2isjG6Ojc1wFLqYw6cOoAXed05T9T/kPE6QgdMKeylauJogfwpjFmCvYXdzL/YCWPdInIvcAxY8ym5MWp7Gpc2HalwJgJxphQY0xoqVJpDffI3YYMGaKXnRRnLp3hraVvccNnN/C/Pf9jyG1DuPe6e69ppNYV5pQ7udrCVQwrIaQmH+DqzHMtgPtEpD1QACiCVcMoJiIBdq2hIpA4OCACqz0kQkQCgKLACRffS6k8I8GRwOQtk3l7xdscO3+Mx+o9xvDWw6lYpCINvmygA+ZUtnI1UWzHai9Ymsq2dsBmVw5ijHkLeAtARFoB/Y0xj4rI90BnYCbWKO/59ksW2M9/s7cvNxlpfb/2/bV7YC7ncLjcZyLPWL5/Oa8seYU/j/5Ji0ot+N/D/+OWCrckbdcBcyq7uZoo3gPmikgQ8D3W5Z/6ItIJeAa4L4txvAHMFJH3gC3AV3b5V8AMEQnHqkl0y+wbFChQgOPHj1OyZElNFrmQMYa4uDiOHj1KoUK+scLa3uN76R/WnwW7F1ClaBVmdZ5Fl9pd9O9X5TiXu8eKyEPASKBysuJ/gVeNMbOzIbZMSat7bFxcHBEREcTGxnogKuUOAQEBFC1alJCQEPz88tbEx4mry83qPIv8/vl599d3+eyPzygQUICBLQfSt2lfCgS4Z0JGpVLjrHusy6Nw7GQwW0Suw5oI8ASwOyuXgnJSYGAg1apVS39HpTxg2KphrDm0hi7fd2Fn9E5OXjzJkw2eZNgdwygbXNbT4Skfl26isAfU/Qm8ZIxZbIzZA+zJ9siU8hGRZyL5astXOIyDNYfW0KJSC8a1H8fNZW/2dGhKAS50jzXGxGL1evK9VkSlstnWI1u5ZdItSb2WAvwCqFemniYJ5VVcvdD7DaCT9SjlJhFnInjixydo8GUDIs9emSo+3hHP1K1TdbCc8iqutlEcAh4SkY3AT8BRUg58M8aY8e4OTqm85uyls4xcO5LRv40mwSRQv0x9dsbsTDEOQleXU97G1UQx2r4vBzRMZbsBNFEolYZ4RzyTt0xm0IpBHD1/lIfrPszw1sPpNKuTDpZTXs+lRGGMyVt9EZXKIcYYFocv5rWw19gRvYP/VP4P87vNT5rZVQfLqdxAJ6lXKptsO7KN/mH9WbpvKTVL1GTuQ3PpdEMnHTCnch2XEoWI3OpkswM4gzWmIkMLGCmVVyQfMJfgSOCdFe8wdetUigcVZ8zdY3g29Fny+efzdJhKZYqrNYqVpGy8Fq6dxTVWRCYB/YwxCW6ITalcI3HAXIdvO7AzZifxjnhebfYqA1oOoHhQcU+Hp1SWuJoo2mDNu/QT1kR90UAprIkC2wOvAjcCA4BzwEC3R6qUl4o4HcGkzZNwGAcbozZy33X38cndn1CtuM4EoPIGVxNFH2CaMWbIVeVLRGQI8IQxpoM9FfgTaKJQPmJJ+BIemfsIcY44AAL9AqlYpKImCZWnuNqb6U5gTRrb1gK3249XYXWhVSpP++voX9z19V3c/c3dnIw9mVQe54jT1eVUnuNqojhB2lOJ38eVxYQKYi1XqlSeFHk2kt4LelP/y/r88e8ftKjUgkD/wBT76OpyKq9x9dLTSGCsiFQFFnJtG8WL9n63A3+4N0SlPO/85fOMWjeKketGEpcQx8tNXubtW9+m9fTWOmBO5XmuDrj7TET+xVqdbpz9unhgK/CAMeZHe9cPgMupH0Wp3CfBkcC0bdN4e/nbRJ2LonPtzoxoPYIaJWoAOmBOeV7ZsnD06LXlZcrAETddAc3IehQ/AD+IiB9WbSLaGOO4ap8Y94SllOeF/RNG/7D+/Hn0T5pWbMqch+bQvFJzT4el8pisftGn9lpn5ZmRoZHZYg0prQBUwuoGe959oSjlOckHzMVciOG1sNdYHL6YasWq6RKkyqns/KKfPRtOn079duaMdZ8TXE4UIvI88DZQFmuw3S3AZhGZB6wyxnySPSEqlf2GrRrG6oOruWPaHew+vpsi+Yswqu0o+jTuQ/6A/J4OT2Wj7PyinzgRTp1K+8s+vS/6rl2vPBaBIkWsW9Gi1q1sDi1+6OoUHq8Bw4APgRXA8mSbVwIPA5ooVK508NRBJm6eiMGwK2YXvRv0ZkSbEZQsWNLToakc4OyL/o8/IDoaYmKs++S3xDJnnn7auvfzS/kFX7QoVKwIderA/v1pv/6vv67sHxxsHedqOVHRdbVG8QIwyBgzUkT8r9q2G7jOvWEplTOWhC+h65yuxDviAWvAXD7/fJok8jhj4NAh2L7d+X6NG6d8HhgIpUpBSIh1HxoK4eFpv/7w4Stf8ml9oX/zTdqvr1vXeXw5xdVEURbYlMY2B1DAPeEolTMOnDrAK0te4ce/f0S48j84ccDcO7e9Q9ngHKrXqyxxdukoKgr+/Rd27LBu27db9zt3wrlz6R97/nwrISTeihS59gt/5sy0X1+xYsbOJTPKlEn7/N3F1UQRDtwGLEtl263ATrdFpFQ2io2PZeTakXyw5gP8xI8m5Zuw5egWXWEuF3N26ah48ZTtAKVLW5d7eva07uvUgZYt0z72fWkNM3ajrH7Ru6sLrDOuJopPgM9F5DIwxy4rLSJPAv2Ap7IjOKXcxRjD//b8j75L+rLv5D4eqvMQo9qO4r6Z9+mAOQ/LaGPyiRNXagbpXTp65JErCaFOHatW4G654Ys+q8SYq2cLT2NHq0F7ENY0HYmVrwvAUGPMR9kTXsaFhoaajRs3ejoM5UXCT4Tz8uKX+WnvT9wYciOftvuU1tVbezosZXPWGPvbb1cSQmJyiIq6sr1wYTh7Nu3Xu/L1lhMD1nIDEdlkjAlNbVtGBtx9JCJfAM2AEKz5nX4zxujcTsornb98ng/WfMBH6z4iv39+Rt85mhcbv3jN3EzKezVrZt0HBUHt2nDnnVYDb5061n3Fiqn3BMoIX0oGmZVuohCRAlhrUAw3xqwEfsnuoJTKqOQD5soUKsPcXXPpt6Qfh88cpnu97oxsM5JyhXViY29w4gT8/jusX2/dnJk/30oK1aplPSGozEs3URhjYkXkFuDqbrEZZiedVUB++73nGGMGi0g1YCZQAtgMPGaMuSwi+YHpQCPgONDVGHMgq3GovCdxhblXFr9CzMUYlu5bSr0y9fjmgW9oWcVJa6XKMmeXbg4ftsYCrF8PGzZY93v2WNv9/Kwk4Iwrjck50evH17nURiEi04AzxpgX093Z+XEEKGSMOScigVhrXLyM1SA+zxgz0768tc0YM94eDV7PGPOsiHQDOhljuqb9DtpG4YuizkZRfWx1YuNjASiSvwjD7xjOM6HPEOCXoVlqVCY4a2MICoKLF63HZcpA06bWrUkTawxC4cLOX+9iE6pyA3e0USwBPhKRcljLoR7lqjWzjTE/pXcQY2WlxN7LgfbNAHcAj9jl04AhwHisacyH2OVzgM9ERIyrLfDKJzz7v2eTkoSf+PHADQ/wQuMXPByVbzh50vn2Z5+1kkLTplC5cupJQWsE3s/VGoUjnV2MMcalS1P2yO5NQE2sKcs/AtYbY2ra2ysBPxtj6orIduBuY0yEve0foMnVs9SKyNPA0wCVK1dudPDgQVdCUbnc2Utn6fNTH6b/OT1FeVBAEPte3qcD5rKBwwFbt8LPPwGaR+0AAB8eSURBVFu39eshISHt/fUnXe7hrEbhavNQtXRu1V0NxhiTYIypD1QEGgM3prZbYuxOtiU/5gRjTKgxJrRUdnSUVl5n2b5l3DT+Jqb/OR3/q2aV0RXmMqZsWeuX/tW3xAnnTpywRh8/8QSULw+NGsHbb0NsLLz1lkdDVznE1YWL3P4T3RhzSkRWAk2BYiISYIyJx0ogkfZuEVhTmkeISABQlCvLriofdObSGV4Pe50vN33JdSWvo1aJWuw9sTfFPjpgLmOcjWxu3txqhHY4oEQJuOsuaNfOui9d2trvvfdyLlblGTna0icipYA4O0kEAW24MiNtZ6yeT48D8+2XLLCf/2ZvX67tE74r7J8wei/sTcSZCPo368+7t79LUGCQp8PK0+LjrdpDu3Zwyy3gn8oFZm1jyPtyuktIOWCa3U7hB8w2xvxPRHYCM0XkPWAL8JW9/1fADBEJx6pJdMvheJUXOB17mtfCXmPi5oncEHIDa3utpWnFpp4OK9e7cAEWLXK+z++/p38cHbCW9+VoojDG/Ak0SKV8H1Z7xdXlsUCXHAhNeanF4Yt5auFTRJ6N5I0WbzCk1RAKBOhkxZl16RL88ovV5jB/PpzXNSqVC7STufJKp2JP8eqSV5m8dTK1S9Vm7kNzaVzhmt8SygXx8bBihZUc5s2zVlwrUQIefRS6dYM77vB0hMrbaaJQXiH5FBybozbz9MKnOXLuCAP+M4BBtw3S5UidSGtkdIkSViL4/ntrJbbChaFTJ6usTRtrER7QNgaVvoysmV0PGAiEYvVMamaM2Swi7wNrjDE/Z1OMygcMWzWMNQfX0GpqK3Yf303d0nWZ320+jco38nRoXi+tXksnTsCUKdChg5Uc2rWDAqlctdM2BpUeV9fMbofVA2kd1txLg5NtvgS8CGiiUJkSdTaKr7Z8hQMHu4/v5pWmr/BB6w+0FuGC9PoAHjtmLcOpVFa4OuDuA2CqMeY24P2rtm0F6rs1KuUzzl8+T5vpbZIWDwr0C+RS/CVNEk4YA1u2WIPdatVyvq8mCeUOriaKG4BZ9uOrf8OcwZr1VakMWR+xnrrj67Iz5spKuolrVh85p9dDkjPGmjpjwAC47jpo2BA++giquzwnglKZ52qiOEba03TUAQ65JxzlC+IS4hi0YhAtJrcg5kLMNTO8+tIUHM6mzzAGtm2DgQPh+uuhQQMYOdJam2HCBKtt4RddHUblAFcbs2cC79oD436zy4yIXAe8wZUBcko5tSt6F4/98BibojbxRP0n2BS5ib+O/ZViH1+agsPZ9Bk33GCt3eDnZ3Vh7d/f6rV09XRm2mtJZTdXE8U7QG3gVyDxmsB8oCzWinfD3R+aykscxsFnv3/GG0vfIDhfMPMemkenGzt5OiyvVqkS9OtnJYfEeZVSo72WVHZzdVLAS8C9ItIaaM2VNbOXGWPCsjE+lQdEnIngiR+fYNn+Zdx73b1M7DBRpwAH9u51vn3p0pyJQ6n0ZGjAnTFmGbAsm2JReYwxhu+2f8cLP71AXEIcE+6dQO+GvRFnS5rlcQcPwqxZ1m3zZk9Ho5RrXB1HUdnJZgfWMqln3BOSygtOXDzBc4ueY/aO2TSr2IwZnWZQo0QNT4flEZGR1ujomTOthX4AGjeG0aPh1Vc9G5tSrnC119MBYH8at4PASRHZLyKvZEeQyvtFnY3itqm3ceTcEZaEL+Gm8Tcxb9c83r/jfVb1XJVnk0RavZZKl4YvvoBWraBiRejb11o7evhw+Ocfa42Hfv3SbnDWhmjlTVy99PQI1roR27FGaEcDpbDWtK6L1ZgdCowUEYwxH2dDrMqLDVs1jDWH1tB2elu2R2+ndqnaLHx4IQ3LNfR0aNkqrV5L0dHw3HNWz6XBg6FrV+vx1bQhWuUGriaKNsACY8yLV5V/KSKfAs2NMT1E5BzwLKCJwodEnY1i8pbJOIyD7dHbebrh04xpN8bnpwPftg1uusmqYSiVm7l66akLV1adu9oCrJoFWPM9VclqUCp3eWTuI1xKuARAgF8AAX4BeTpJnD9vtTd0Sqd3b716miRU3uBqoogFWqSxrYW9HUAAXQrFR1yMu8jDcx5m5cGVSWXxjvg8OQXHxYswdy489JA14O3hh612BqV8gauJYgLwjoiMFZG2IlLfvv8MeBv4wt6vObAtOwJV3mXfyX00n9ycmTtm4i8pF1LOTVNwOJtC49IlWLDAWuCndGno3BlWroQnnrDuDx/2cPBK5RBXB9y9IyIngNeAPlgTAwrWKO3XkjVezwImZ0egynss2L2AHj/0wE/8qF6sOvtO7UuxPTdNweFsCo3SpeHMmSsLAHXtavViCkj2v0anz1C+wOUBd8aYj0VkDFAJa+qOI8BhY4wj2T473B+i8hbxjngGrRjEB2s+oGG5hszpModqxat5Oqxs06mTlRySrwZ3Ne21pHxBRkdmO7DGTRzMnnCUtzp67igPz32YFQdW5IleTQkJsHq1832mTs2RUJTyehlZCrUwVu+m64BrviGMMa+7MS7lRdYeWstDcx7ixMUTTOk4hSfqP+HpkDLF4bBGRs+aZY2UjorydERK5Q6uTuFRA1gLFAQKYQ24K2G//iRwGtBEkccYYxizYQyvhb1GlaJVWP/kem4ue7Onw8oQY2DjRis5zJ5tNUDnzw/t21uXlbp183SESnk/V3s9fQxsBMpgNWK3B4KA7sA5oGu2RKc85uyls3Sd05VXlrzCPbXuYePTG70ySaTVaykkxFoqtGZNa16lsWPh5pthxgxrHel586xEoVNoKJU+Vy89NQZ6A5fs5/mMMQnAtyISAozB6hqrcqmos1F0m9uNWZ1ncfzCcR6c/SB7T+zlwzYf8lrz17x2xte0ei0dP24tFdqmDbz9Ntx/PxQvfu1+2hitVPpcTRQFsGaIddjdZMsn27Yd8L6fmipDEudqemzeY6yLWEfhfIVZ1mMZraq28nRomXbkiFWzUEpljauXnvZwZWqOLcCzIlJARAKBJ4HI7AhO5Yyos1FM2ToFh3GwdP9S6pauy+ZnNnttkjhwwFo7ulEj5/tpklDKPTKyZnZ9YAbWsqhLgDNYa1EEAE9kR3AqZwxYNoBL8dZVRX/xp0HZBpQvXD6dV+Wsf/+9sqZD4tQZjRt7NialfIVLNQpjzH+NMa/aj9djTS3+AlZPp/rGmK9dOY6IVBKRFSKyS0R2iMjLdnkJEQkTkb32fXG7XOxpQ8JF5E8RydtzVntA2D9hTN02FYMBrOk3pm+bnmNzNTmbQuPoURg3Dm691Vo/+pVXrGk1RoyAfft0riWlckq6icK+xDRRRJomlhljDhtjJhpjxhpjtmfg/eKBV40xNwJNgRdEpDbwJtb627Wwllp9096/HVDLvj0NjM/Ae6l0fL/je9p90+6a8pycq8nZFBrly0OfPlbD9NChsHs3bNkCb7wB1ewB4dprSansl+6lJ2NMrIh0A77J6psZY6KAKPvxWRHZBVTAGsjXyt5tGrASeMMun26MMcB6ESkmIuXs46hMchgHQ1cO5d1V71IwsCAX4i6k2O4tczUNGGB1Ya1bN+19tNeSUtnP1TaK5cDtWF/gbiEiVYEGwAagTOKXvzEmSkRK27tVAJLP0Rlhl6VIFCLyNFaNg8qVnS3vrc5dPkePH3rww98/0LN+T8bfM578AflzPA6HA9ascb7PsNwxAa1SeZ6riWIcMElECgE/AUfBvqhtM8bsdPVNRSQYmAv0NcaccdJHP7UN5poCYyZgTYVOaGjoNduV5cCpA9z33X3siN7BJ3d9wktNXsrx8RHh4dagt+nTrd5LSinv52qiWGzf97Nvyb+MxX7uf/WLUmN3qZ0LfGOMmWcXH028pCQi5YBjdnkE1my1iSqiXXEz5dcDv9L5+87EO+L5+dGfubPGnTn23qdOWdNnTJsG69ZZjdVt2lg1hscey7EwlFKZ5GqiuN0dbybWz9evgF3GmP8m27QAeBwYYd/PT1beR0RmAk2A09o+kXFfbvySPj/3oWaJmizotoBaJWu57diJvZOuVqYMTJ5sJYf5863eSjfeaPVYevRRqFjR2q9/f13PQSlvJ1Y7cQ69mch/gNXAX1hjMAAGYLVTzAYqA4eALsaYE3Zi+Qy4G7gA9DTGbHT2HqGhoWbjRqe7+Iy4hDj6Lu7L5xs/p32t9nz7wLcULVDUre+R3pWrkiXhkUegRw9rgJyXzgSilM8TkU3GmNDUtmVoPQoRaQeEYl0Oes8Yc0hEbgXCjTHpXhIyxqwh9XYHgNap7G+wxmuoDIq5EEOX77uw8sBKXm/+OsNbD8ffz6Wrg27z44/Qrh3ky5ejb6uUcjNXpxkvg3UZqBFwAKiGtU72IaAnEAs8lz0hqozafmw79313H5FnI5nRaQbd63V3+3skJEBYmPN9OnZ0+9sqpTzA1bmePgWCgRvsW/JawVJSqQ2onBV1Norbpt7G1C1TafZVM2LjY1nVc5Xbk8S+ffDOO1C1qlVbUErlfa4miruBt40x4VzbPTVxbIPyoHd/fZfVB1fTc0FPbgy5kY1Pb6RxBfdMhnThAnz9Ndx+O9SoAcOHw003wZw5bjm8UsrLZaSNIiGN8hDgohtiUZn0z8l/mLh5IgaDv/gzq/Mslyf1c9ZraeFCq+fSt9/CmTNQvTq89x48/viVXktlymivJaXyOlcTxWrgRRFZlKwssWbRC2vktvKAf8/8S9NJTUkwVh739/Nn1LpRjLtnnEuvdzbXUuPGEBQEnTtDr17W5Hx+V9VBdQoNpfI+Vy89vQHcgrVI0TCsJPGUiKwCmgFvZ094ypkNERto8GUDYi7EJJVdTrjMlK1T3DL76xdfQFSUNYq6Vatrk4RSyje4Os34dqxusRux1p5IAB7AmoepiTFmT3YFqFL3zZ/fcNvU24iNjyXQLzDFNldnf41Mp0PzM89AUfcOu1BK5UIu/0Y0xoQbYx4zxpQ3xuQzxpQ1xjxqjNmbnQGqlBzGwVtL36L7D91pWrEpVYpWIc4Rl2IfZ7O/JiTATz9Za0jr/IlKKVe4Oo5iKDDTGLMrm+NRTpy9dJZH5z3Kwj0LeabRM4xtN5Z8/q6NZjt82GqY/uor63Hp0tb0GR9+mM1BK6VyPVdrFM8A20XkLxEZICI1sjModa39J/fTfHJzftr7E5+1+4zx94xPN0nEx8OCBdChgzXuYcgQa76lOXOsZDFihC78o5RKn6u9nspjLSzUFegLDBORLcB3wPfGmEPZE54Ca+bXB2c/iMM4WNJ9Ca2rXxnfmFb31kKFrPaFyEhrn7fegiefvLIyXCLttaSUSo+rjdkOY8xyY8wzQDmgPfAnMBDYLyLpLEGjMmvCpgm0mdGGUoVKsaH3hhRJAtLu3nr+PNSvDz/8AIcOWeMfrk4SSinligxNCghgjEkAlojISiAMGIXVRVa5Ubwjnn5L+vHp759yd827mfngzAzP/LpoUfr7KKVUejI6e2wg1nQeXYEOQBDwKzDI/aH5rpMXT9J1TlfC9oXRr2k/RrYdmWLmV2Pg99/hs888GKRSyme42uspMTncDxQB1gBvYbVPRGdfeL4j6mwU3eZ24/3b36fXgl4cOHWAyfdNpmeDnkn7xMbCrFlWgti4EQoX9mDASimf4WqN4ifgd2AoMNuVtSdUxgxbNYzVB1fTenprigUVY8XjK2hRuQUABw9ao6QnToTjx6F2bfj8c+jeHYoU8XDgSqk8z9VEUd0YcyCtjSISaIyJS2u7StuVXkufA59zGWvB8AdHwTffWLWHBQusfe+/H/r0sabTSFwpTiflU0plN5cSRWpJwl6m9HbgYazpPEq6NTIf4WxSvjZtICQE3nzTmk4jtZHU2r1VKZXdMtzrSUSaYCWHh4AywAlgppvjUsC0afDQQ1CggKcjUUr5Mlcbs+tiJYduQFXgMpAP6AeMM8bEZ1eAednJiyeB4mlu79Ej52JRSqm0pDngTkSq29N1/AVsA/oDu4AeQC2s5VC3aJLInMsJl3lw9oOeDkMppdLlrEaRuOzpBqy5nuYaY04CiIhOPp0FxhieX/Q8K7aGezoUpZRKl7MpPA5i1RrqYs3z1FxEMtymoa41at0ovlq+lKIztyX1Xrqa9lpSSnmLNBOFMaYa0AKYBrQGFgJHRWSi/dyk9VqVth92/cDrs7+k4Dd/4HepGL//bo20vvqmvZmUUt7C6aSAxpjfjDEvAhWAu4D5wIPAHHuXp0QkNHtDzDs2RW7i4QmDyDdjHUEmhGXLhFD99JRSXi4js8eGGWN6AWWxxk18D3QCNoiILmiUjsOnD9NuzCvET15KsF8Iy5cLDRp4OiqllEqfy0uhJjLGXDbG/GiM6YY1jqIHVsO3SsO5y+doO7ovMZ9/T7H8JVj1qx/16nk6KqWUck2GE0VyxpjzxphvjDEdXNlfRCaLyDER2Z6srISIhInIXvu+uF0uIjJWRMJF5E8RaZiVWD0lwZHAPR+/xe7/jqd4waKsWRVInTqejkoppVyXpUSRCVOxpilP7k1gmTGmFrDMfg7QDmu8Ri3gaWB8DsXoVj3G/5dVQwdTrFBB1q8pwA03eDoipZTKmBxNFMaYVVhTfiTXEatnFfb9/cnKpxvLeqCYiJTLmUjd463p3/Nt/ycpXNiPjeuCqVXL0xEppVTG5XSNIjVljDFRAPZ9abu8AnA42X4RdlmuMGbOekY805agwpfZ8ltRatTwdERKKZU53pAo0pLaULRUx26IyNMislFENkZHe34dpa8X/UPf7rXJV/gMG9cGU6O6f/ovUkopL+UNI62Pikg5Y0yUfWnpmF0eAVRKtl9FINUFk4wxE4AJAKGhoTk6EPDKehLJ1QCJZ82v56hdKzgnw1FKKbfzhhrFAuBx+/HjWIP6Est72L2fmgKnEy9ReZO01pPABHDLjeVzNBallMoOOVqjEJHvsOaNChGRCGAwMAKYLSJPAoeALvbuPwHtscZoXAB6XnNApZRS2S5HE4Ux5uE0NrVOZV8DvJC9ESmllEqPN1x6Ukop5cU0USillHJKE0UW5St0PtXyoGJncjgSpZTKHt7QPTbXMgZMyb8hIARerAUBcUnbri9bH9jiueCUUspNNFFkwZwFZ4k71Iibe3/O1mGXPR2OUkplC00UmWQM9H3zFBQ9zleDWno6HKWUyjbaRpFJM384TeTflWjUbQmNKt3k6XCUUirbaI0iE4yBfm+dhmInmDzoVk+Ho5RS2UprFJnw9ZwTHNlTmaaPLKNe+Rs9HY5SSmUrrVFkkDHQf+BZKH6KyYNaeTocpZTKdlqjyKCps6M5trcKLbuv4sYyNT0djlJKZTtNFBlgDLz+9gUo/g+T37nd0+EopVSO0ESRARO/O0JMeBXuePw3apaq4ulwlFIqR2iicJEx8NY7l5AS/zBl0B2eDkcppXKMJgoXjf/6X07sq8KdT/xB5eK6IJFSyndoonCBMTBwUBxSMpzJWptQSvkYTRQuGDvtIKcOVKX9k5spX7S0p8NRSqkcpYkiHQ4HDB7iwK9kOJPfbuPpcJRSKsdpokjHf6f+w+mD1bjv6T8pXbiEp8NRSqkcp4nCCYcD3h3qh1/IXiYNuGZZb6WU8gmaKJz4cNIezh6qxoPP7qJkcFFPh6OUUh6hiSINDgcMfy8A/1J7mThAezoppXyXJoo0DPtiB+cOV6fbC3spGhTs6XCUUspjNFGkIiHBMHJ4EP6l9/LFGzqnk1LKt2miSMWQz//kwr/VeazPfoILBHk6HKWU8ihdj+IqCQmG0SOCCSizl3Gv35aRF0JEhHUP1nBuY9J+nNY2h8O6JX/salnicZRSvql2bahc2e2H1URxlQGfbuZiZCOeGr6cgvlrOd953z4IC4OlS2H5cjhxImeCVEqp1IwfD88+6/bDaqJIJi7ewdiRxQgsu4exr7a8docTJ6yEkJgc9u2zyitWhI4doWlTyJ8fRKxyEeePU9vm72899vNLeXOlLPEYSinfVK1athzW6xOFiNwNjAH8gUnGmBHuPH7ZsnD0aOIzP6AGAFUrw5GDl2DtWisphIXBpk3W5Z0iReD22+GVV6BtW7juOv2SVkrlWV6dKETEHxgHtAUigD9EZIExZqe73uNKkgDBQT3+pA1LaXs0DIqvhosXISDAqi0MGQJt2kDjxlaZUkr5AG//tmsMhBtj9gGIyEygI+C2RJGoF1/xAW9RmmgAdlAbnnrKqjHcdhsULuzut1RKqVzB2xNFBeBwsucRQJOrdxKRp4GnASpnssU/inIs4S7CaMsyWhNJBcyYTB1KKaXyFG9PFKld+L+mD6gxZgIwASA0NDRTfUR/pj0/0z4zL1VKqTzN2wfcRQCVkj2vCER6KBallPJJ3p4o/gBqiUg1EckHdAMWuPMNAorEZKhcKaV8jVdfejLGxItIH2AJVvfYycaYHe58j7jTIWlsSatcKaV8i1cnCgBjzE/AT56OQymlfJW3X3pSSinlYZoolFJKOaWJQimllFOaKJRSSjklJo+tYSAi0cDBTL48BPDlfrF6/nr+vnz+4NufQRVjTKnUNuS5RJEVIrLRGBPq6Tg8Rc9fz9+Xzx/0M0iLXnpSSinllCYKpZRSTmmiSGmCpwPwMD1/3+br5w/6GaRK2yiUUko5pTUKpZRSTmmiUEop5ZQmCpuI3C0iu0UkXETe9HQ87iIilURkhYjsEpEdIvKyXV5CRMJEZK99X9wuFxEZa38Of4pIw2THetzef6+IPO6pc8ooEfEXkS0i8j/7eTUR2WCfxyx7CntEJL/9PNzeXjXZMd6yy3eLyF2eOZPMEZFiIjJHRP62/w6a+di//yv23/52EflORAr42t9AlhljfP6GNYX5P0B1IB+wDajt6bjcdG7lgIb248LAHqA2MBJ40y5/E/jQftwe+BlrdcGmwAa7vASwz74vbj8u7unzc/Ez6Ad8C/zPfj4b6GY//gJ4zn78PPCF/bgbMMt+XNv+m8gPVLP/Vvw9fV4ZOP9pQG/7cT6gmK/8+2Mtp7wfCEr2b/+Er/0NZPWmNQpLYyDcGLPPGHMZmAl09HBMbmGMiTLGbLYfnwV2Yf3n6Yj1BYJ9f7/9uCMw3VjWA8VEpBxwFxBmjDlhjDkJhAF35+CpZIqIVATuASbZzwW4A5hj73L1uSd+JnOA1vb+HYGZxphLxpj9QDjW34zXE5EiwK3AVwDGmMvGmFP4yL+/LQAIEpEAoCAQhQ/9DbiDJgpLBeBwsucRdlmeYlejGwAbgDLGmCiwkglQ2t4trc8it35GnwCvAw77eUnglDEm3n6e/DySztHeftreP7eeO1i15Ghgin35bZKIFMJH/v2NMf8Co4BDWAniNLAJ3/obyDJNFBZJpSxP9RsWkWBgLtDXGHPG2a6plBkn5V5LRO4FjhljNiUvTmVXk862XHfuyQQADYHxxpgGwHmsS01pyVOfgd320hHrclF5oBDQLpVd8/LfQJZporBEAJWSPa8IRHooFrcTkUCsJPGNMWaeXXzUvqSAfX/MLk/rs8iNn1EL4D4ROYB1OfEOrBpGMfsyBKQ8j6RztLcXBU6QO889UQQQYYzZYD+fg5U4fOHfH6ANsN8YE22MiQPmAc3xrb+BLNNEYfkDqGX3hMiH1Yi1wMMxuYV9ffUrYJcx5r/JNi0AEnuuPA7MT1bew+790hQ4bV+aWALcKSLF7V9pd9plXssY85YxpqIxpirWv+lyY8yjwAqgs73b1eee+Jl0tvc3dnk3u0dMNaAW8HsOnUaWGGOOAIdF5Hq7qDWwEx/497cdApqKSEH7/0Li+fvM34BbeLo13VtuWL099mD1Zhjo6XjceF7/waoi/wlstW/tsa67LgP22vcl7P0FGGd/Dn8BocmO1QurES8c6Onpc8vg59CKK72eqmP9Jw8Hvgfy2+UF7Ofh9vbqyV4/0P5MdgPtPH0+GTz3+sBG+2/gR6xeSz7z7w8MBf4GtgMzsHou+dTfQFZvOoWHUkopp/TSk1JKKac0USillHJKE4VSSimnNFEopZRyShOFUkoppzRRKJUOETEu3FqJyBP242BPx6yUO2n3WKXSYQ88SxQELAfeAxYlK9+J1T+/BvC7McaBUnlEQPq7KOXbjDWLKpA0ZxbAP8nLk4nOmaiUyjl66UkpN7n60pOIVLWfdxORKSJyRkQiRKS7vf11EYkUkWgR+VBE/K46Xl0RWSQiZ+3b9yJS1hPnpnybJgqlst+HWFNcPwisBqaJyGis9Qx6cWUq9IcSXyAiNYG1WFNKPIa12E4dYKE9Z5FSOUYvPSmV/ZYbYwYAiMgGrMnm7gNuMMYkAItFpCPQCWuWW4DBwBGsOYUu26/9E2vOovakbB9RKltpjUKp7Lcs8YGx1gKJBn61k0SicFIuhNMG+AFwiEiAPeX1fuAAEJrtESuVjCYKpbLfqaueX06jrECy5yHAG0DcVbfqpFwXQalsp5eelPJOJ7BqFJNS2RaTw7EoH6eJQinvtAyoC2wyOthJeZgmCqW80xCshXMWichkrFpEBaAtMNUYs9JzoSlfo20USnkhY8weoClwAZgA/Iy1UtslrIZvpXKMTuGhlFLKKa1RKKWUckoThVJKKac0USillHJKE4VSSimnNFEopZRyShOFUkoppzRRKKWUckoThVJKKaf+D+HHga+8fdTTAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAELCAYAAADHksFtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO3deXyU9bn38c8VEkggQIAEwqYsIq3YViytYo+VU7GKSrGtW0/1UNfaqrX1tLZqFaxdXGqr9mmPj8WqRz0gtR6X4/ZQWpVqtWJR6wpI2SFMgBCSgazX88d9J0xCEibJTGYy832/XvOamfu+fzPXTEIufru5OyIiIu3JSXUAIiKS3pQoRESkQ0oUIiLSISUKERHpkBKFiIh0KDfVASRacXGxjxs3LtVhiIj0Kq+//nq5u5e0dS7jEsW4ceNYvnx5qsMQEelVzGxde+fU9CQiIh1SohARkQ4pUYiISIeUKEREpENKFCIi0iEligTZsnsLx913HFurtmZl+XSIQeVVXuW792+4PUoUCXLjizfyl/V/4cYXbszK8ukQg8qrvMp3799wezJuHkUqbNm9hXvfuJdGb+Tuv99Nv9x+FPYtjLv87prd/Pbvv+215dMhBpVXeZUPyt/7xr1cd9x1lBaWxl3+QCzT9qOYNm2a9/SEu28+9U1++/ffUt9Y33zMsLjLO/v/DHpT+XSIQeVVXuUDffv05cKpF/LrU34dd3kAM3vd3ae1dU41im5qqk3EJomC3ALWXLEmroy+ZfcWJtw5gb31e3tl+XSIQeVVXuX3la9tqE14raJH+yjM7Hdmts3M3o45dquZvW9mb5nZ/5hZUcy5q81stZl9YGYn9mSs8brxxRtp9MYWxxq8Ie52wt5ePh1iUHmVV/nu/Rs+kJ7uzL4POKnVsSXA4e7+cWAlcDWAmR0GnA1MCcv8xsz69Fyo8fnrxr9S21Db4lhtQy0vb3w5K8qnQwwqr/Iq371/wwfS430UZjYO+F93P7yNc18ETnf3r5rZ1QDu/rPw3HPAfHf/a0evn4o+CoAzf38mb5W9xfuXvd/j7y0i0l0d9VGk2/DY84FnwsejgQ0x5zaGx/ZjZheb2XIzWx6JRJIcYtvKo+WUDGhzhV4RkV4tbRKFmV0L1AMPNR1q47I2qz/ufre7T3P3aSUlqfljHYlGKOmvRCEimSctEoWZzQVOBb7q+9rCNgJjYy4bA2zu6djiFamOUNy/ONVhiIgkXMoThZmdBHwf+IK7R2NOPQGcbWb9zGw8MAn4WypiPJBGbwyanlSjEJEM1KPzKMxsITADKDazjcA8glFO/YAlZgbwirtf4u7vmNli4F2CJqlL3b2hJ+ONV8XeChq8QX0UIpKRejRRuPtX2jh8TwfX/wT4SfIiSozyaDmAahQikpFS3vSUCSLVwUgr1ShEJBMpUSRAJBokCnVmi0gmUqJIgOYahZqeRCQDKVEkQFONQk1PIpKJlCgSoDxaTmHfQvJz81MdiohIwilRJIBmZYtIJlOiSADNyhaRTKZEkQCRaET9EyKSsZQoEiBSraYnEclcShQJoHWeRCSTKVF0U3VtNXvq96iPQkQylhJFN2kOhYhkOiWKbtKsbBHJdEoU3fT5Iz4O850vfGQ2ZjTfSkvjK19aSotyva18OsSg8iqv8t37N3wgtm9Ducwwbdo0X758eY+9n7W1YWto+/YDlx82rHeXT4cYVF7lVb5tnfnzbmavu/u0Ns8pUXRPR4lCRCSVEpUoenTjomxzxx0HvuaKK3p3+XSIQeVVXuWTSzWKbuqoRhHPV9vby6dDDCqv8irf9fL7Xqf9GoU6s0VEpENKFN2UN6jt3qYRI+Ir3951vaV8OsSg8iqv8l0vHw81PXXTpF9NYtqoaaz/xULy82Hp0h57axGRhFHTUxI1LQi4dWtixy2LiKQLJYpuqG2oZVfNLooLlChEJHP1aKIws9+Z2TYzezvm2FAzW2Jmq8L7IeFxM7M7zWy1mb1lZkf2ZKzx2B4N+icG2SiiUSUKEclMPV2juA84qdWxHwBL3X0SsDR8DjALmBTeLgb+s4dijFvTgoC50dGAEoWIZKYeTRTu/iKwo9XhOcD94eP7gdNijv+XB14BisxsZM9EGp+mBQG9KhheoEQhIpkoHfooRrj7FoDwfnh4fDSwIea6jeGx/ZjZxWa23MyWRyKRpAYbq6lGUb872ItCiUJEMlE6JIr2tDXfsM2xvO5+t7tPc/dpJSU9t9x3U42iZmcRoEQhIpkpHRJFWVOTUni/LTy+ERgbc90YYHMPx9ah8mg5hlG5YwB9+nS8iqOISG+VDoniCWBu+Hgu8HjM8X8PRz8dDexqaqJKF5FohKEFQ9lWlsOIEZCTDt+miEiC9ejqsWa2EJgBFJvZRmAecBOw2MwuANYDZ4SXPw2cDKwGosB5PRlrPCLRCCUDgjkUiZwuLyKSTno0Ubj7V9o5dXwb1zpwaXIj6h7NyhaRbKDGkm6IrVEoUYhIpoorUYQzqse3c+5gM/tdYsPqHcqj5RTnD6esTIlCRDJXvDWKrwHtjTstZl9ndNZo9Ea2R7czoGEs9fVKFCKSuTrT9NTeeuSHAz03yy1N7NyzkwZvoG/0IECJQkQyV7ud2WZ2BdC0G6sDj5lZTavL8oERBGs4ZZWmWdk50WBVESUKEclUHY16ehf4A8EM6SuBPwOt5zHUAu8Di5MSXRprmpXdUBmsOKJEISKZqt1E4e5LgCUAZrYbWODum3oqsHRXHi0HoK5yKKBEISKZK655FO5+A0C4V8ThBEtrPOPuO80sH6h198bkhZl+mpqeqncMoqAABg5McUAiIkkS7/DYPmZ2C8H6Sy8ADwBNw2X/QDDDOqs0NT1Vbu9PaSlYW0sYiohkgHhHPf0UuAi4DJhAy5VdHwdmJziutBeJRhjYdyCRbX3U7CQiGS3eRPHvwA/c/V5a7hEB8CFB8sgqmpUtItki3kRRRJAQ2tIX6JOYcHqP8mi51nkSkawQb6J4m2Br0rbMAv6emHB6j0h1hKF9R7B9uxKFiGS2eFeP/THwBzMrAH5PMAHvCDP7IvB14AtJii9tRaIRDsk7DlCiEJHMFleNwt0fB/4NmAk8Q9CZvYBgDahz3f25ZAWYjtydSHWE/D3jACUKEclsce9H4e6LCTYYOpRgIcAdwAfhvhFZpaq2ipqGGnKjYwAlChHJbAesUZhZvpmtNLOTANx9pbu/7O7vZ2OSgH2zsr0q2NZOiUJEMtkBE4W77yUY9ZRVM6870jQru76yGNA2qCKS2eId9fQQabhndao0zcreW1HEkCHQr1+KAxIRSaJ4+yjWA2ea2XLgaaCMlvtTuLv/Z6KDS1f71nkqVG1CRDJevInitvB+JHBkG+cdyJpE0dRHUVGer/4JEcl48Q6PzTnALatmZkeqI/Tt01frPIlIVujMVqgSikQj4fIdpkQhIhkvrqYnM/tsB6cbgUqCORWtt0qNm5l9B7iQoBnrHwSd5yOBRcBQgmVCznX32q6+R6JEohGG9jmITVUaGisimS/ePornadl5ba2eA+w1swXAle7e0JkgzGw08C3gMHffY2aLgbOBk4FfuvsiM7sLuIA06AuJVEcYVDcZUKIQkcwXb9PTTIKRT3cR/PGeFt7/X4Jlx88EfkawZ8WPuhhLLlBgZrlAf4L9uT8HPBKevx84rYuvnVDl0XL61wYrqytRiEimi7dGcRlwv7vPb3X8OTObD3zN3WeHf+S/BlzbmSDcfZOZ/ZwgGe0B/h/wOlDh7vXhZRuB0W2VN7OLgYsBDjrooM68dZdEohEmV48FlChEJPPFW6P4PPCXds69BPxr+PhFgn6FTgn34p5DsL3qKGAAwfLlrbW5ZIi73+3u09x9WklJSWffvlNq6muorKkkJxp8TCUKEcl08SaKHbS/lPgXwvMQNBnt6kIcM4F/unvE3euAR4FjgKKwlgIwBtjchddOqKY5FI2Vw8nJgeLiFAckIpJk8TY93QLcaWbjgCeBCFBCUAs4Gbg8vO5fgde6EMd64Ggz60/Q9HQ8sBz4M3A6wcinuQT7c6dU06zs2sqhDB8OfbJqBomIZKO4EoW7/x8z2wRcDfw6LFcPvAF8yd0fCy/9GdDp4avu/qqZPUIwBLYeWAHcDTwFLDKzH4fH7unsaydaU40iunOQmp1EJCt0Zj+K/wH+x8xyCGoTEXdvbHVNeVcDcfd5wLxWh9cAn+7qayZD04KAu3f0Z7QShYhkgU7NzDYzIxh5NBEoSEpEaa6p6WlHpK9qFCKSFeJOFGb2TWATsA5YBkwOjz9qZt9OTnjpJ1IdwchhW1mOEoWIZIW4EoWZfQ/4BfBbgklwFnP6eeCshEeWpiLRCEOZSF2d1nkSkewQbx/FpcD17n6LmbUe5/MBcGhiw0pf5dFyiuo/wnY0h0JEskO8TU+lBDOl29II5CcmnPQXiUboX6PlO0Qke8SbKFYDx7Vz7rPAu4kJJ/1FqiPk7x0HKFGISHaIt+npduA3ZlbLvkX6hpvZBcCVBIsBZoVINEJRdAygRCEi2SHeCXcLwvWYrgduCA8/DUSB+e7+30mKL600NDawPbqdSVWl9OsHgwalOiIRkeTrzIS7W8M9IaYDxQTrO/3V3buytlOvtHPvThynvnIYpaVgduAyIiK93QEThZnlA08AP3X35wmWAM9KTbOy91YUqdlJRLLGATuz3X0v8Ckg65e/a5qVXbWjUIlCRLJGvE1PTxDsLrc0ibGkvaYaRUV5/v6JYutW+N73YO/err+Be3BrbGx539axtq7xNrfrEJFs8W//BpdckvCXjTdRPAfcamYjCTqxy2i1iZC7P53g2NJOJBqBhlwqduTunyieegoefBAOPRRy4+762V9OTtD50XQf+7i9+9jHIpK9krTvQbx/0R4M778U3lpzsqBpqjxaDtUluLexfMeqVZCXB++8071EISKSZuL9izY+qVH0EpHqCANqD6GaNuZQrFoFEycqSYhIxol3HsW6ZAfSG0SiEQbWTmo7UaxcCZMmpSIsEZGk6tR+FNkuEo3Qv7aNdZ4aG2H16qB/QkQkwyhRdEKkOkLf6EEAjBgRc2LjxmC0k2oUIpKBlCg6oTxajlWPZPBgKIjd32/VquBeiUJEMpASRZzcnUg0QmNVSdv9E6CmJxHJSEoUcdpdu5vahlrqdg1te8RTQQGMGpWS2EREkqkze2Z/3MweNrMPzazGzI4Mj//EzGYlL8T00DQrO7pzUNuJYtKkYNKbiEiGiXfP7FkEO9yVAv8F5MWcrgEuT3xo6aU8Wg5A5fb+GhorIlkl3v8C/wy4z92PA37S6twbwBHdDcTMiszsETN738zeM7PpZjbUzJaY2arwfkh336erItEI1BYQrcprmSjq62HNGvVPiEjGijdRfAR4OHzceuW5SmBoAmK5A3jW3T8CfAJ4D/gBsNTdJxEsSPiDBLxPl0SqI1AdjIltkSjWrg2ShWoUIpKh4k0U24AJ7ZybAqzvThBmNohg7+17ANy91t0rgDnA/eFl9xOsYJsSkWgEqoIM0SJRaGisiGS4eBPFIuBHZvYvMcfczA4Fvg881M04JgAR4F4zW2FmC8xsADDC3bcAhPfD2ypsZheb2XIzWx6JRLoZStsi1RHy9gST7VokCg2NFZEMF2+iuA5YDrzAvtrD48DbwFvAT7sZRy5wJPCf7j4VqKYTzUzufre7T3P3aSUlJd0MpW3le8oZUDMRaKNGMWgQJOl9RURSLd5FAWuAU83seOB49u2ZvdTdlyQgjo3ARnd/NXz+CEGiKDOzke6+JdwLY1sC3qtLItUR8vdOxwyKi2NOrFwZ1Ca0F4SIZKhOrYnt7ktJwi537r7VzDaY2WR3/4AgGb0b3uYCN4X3jyf6veMViUbIjY6mpKTVSuKrVsH06akKS0Qk6eJKFGZ2UAenG4FKd6/sZiyXAw+ZWV9gDXAeQdPYYjO7gKDJ64xuvkeXRaqDzuwWzU41NbBuHcydm6qwRESSLt4axVr2HxbbgpmtB+509192JRB3fwOY1sap47vyeokWiUYYUFlM6cExBz/8MNinWiOeRCSDxZso/g24maDz+gmCEUolBMNXDyfozJ4G3GJmdDVZpKu99Xupqq2iT0URpUfFnGgaGqsRTyKSweJNFDOBJ9y99VId/9fMfgUc4+7/bmZVwCVARiWK8mg5OFTvKGx7aKxqFCKSweIdHnsG7XckP0FQswB4Bji4net6rUh1BPYWUV/XZ/+hscXFUFSUsthERJIt3kSxF/hMO+c+E54HMII5EBml3VnZTUNjRUQyWLxNT3cD15nZMOBJWvZRXMK+hQKPAd5MdJCp1jTiCdqYbHfCCakJSkSkh8Q74e46M9sBfA+4jGAElAFbge/FdF4/DPwuGYGmUnm0fP9EUVUFmzerRiEiGS/uCXfu/kszuwMYS7AvxVZgg7s3xlzzTuJDTL1INIJVjcKJSRSrVwf36sgWkQzX2ZnZjcC68JY1ItURCmoPp75vTL+1hsaKSJaIO1GY2UCCPolDgfzW5939qgTGlVYi0Qh9o2MpLo1Z0qlpaOwhh6QsLhGRnhDvEh4TgZeA/sAAgs7soWH5ncAuIKMThVWP2r8je9QoGDAgZXGJiPSEeIfH/pJgmfERBJ3YJwMFwDlAFXBWUqJLE+XRchp3D9fQWBHJSvEmik8DdwE14fO+7t7g7v8N3EawjWnGilRHqN01ZP8ahTqyRSQLxNtHkU+wQmxjOEx2VMy5twn2uM5IDY0NbK+uwCoH7ksUO3dCeblqFCKSFeKtUaxk39IcK4BLzCzfzPKAC4DNyQguHWzfsx2qi/HGnH2JQvtki0gWibdGsQg4AniAYFvU54BKgr0ocoGvJSO4dNDmrGwNjRWRLBLvzOxfxDx+xcwOB04i6ND+k7u/naT4Uq7NWdkrV0JODkyYkLrARER6yAEThZnlA78C7nH3VwDcfQPw2yTHlhbaXBBw1So4+GDo1y91gYmI9JAD9lG4+17gbNqYZJcNYpueRowID65cqf4JEcka8XZm/wn412QGkq6aahQDBzr9+xNsfaqhsSKSReLtzP41sMDMBgBPA2W02kPb3d9NcGxpoTxaTt6eKZSWhmt3bNsGlZXqyBaRrBFvong2vL8yvMUmCQuf90lgXGkjEo3QJzqG0pHhAQ2NFZEsE2+iyMpmJ9jXR6GhsSKSreIdHvtCsgNJV5FohPrKYS2HxubmBqOeRESyQLyd2QCY2Swzu87M7jazg8JjnzWzUQcqG+fr9zGzFWb2v+Hz8Wb2qpmtMrOHzaxvIt6nM7ZV7KY+WtiyRjFxYpAsRESyQFyJwsxGmNmrBPtlzyVYtqM4PH0ewWztRLgCeC/m+c3AL919EsFy5hck6H3i4u6Ubwu6XlrUKNQ/ISJZJN4axa+AQuAj4c1izv0ROL67gZjZGOAUYEH43IDPAY+El9wPnNbd9+mMyppK6iuHAWGiaGwMtkBVohCRLBJv+8lJwFx3X21mrUc3bQRGJyCW2wk2PxoYPh8GVLh7fYLfJ277zcretAn27FFHtohklc70UTS0c7wY2NOdIMzsVGCbu78ee7iNS72NY5jZxWa23MyWRyKR7oTSQqQ6AtXBdOzSUjQ0VkSyUryJYhlweavaRNMf7fMJZm53x2eAL5jZWoKVaj9HUMMoMrOmWs8Y2lnO3N3vdvdp7j6tpKSkm6Hs01SjMHNKStDQWBHJSvEmiu8DnyLYpOhGgiRxkZm9CEwHftidINz9ancf4+7jCNaV+pO7fxX4M3B6eNlc4PHuvE9nNa0cO3RYI3l5BB3Z+fkwukdbwEREUiquRBEuIz6NYN/srxE0Q30J2AAc5e4rkxTf94ErzWw1QZ/FPUl6nzbtm2wXtoI1rfGU06lRxSIivVrckwHcfTVwbhJjaXqf54Hnw8drCPbrTolINIJVz2DUR8LEsHIlTJmSqnBERFIi3nkUN5jZR5MdTLqJRCPkVI8KOrLr62HNGnVki0jWibcN5evA22b2DzO7xswmJjOodLGtKkLj7pIgUaxbB3V16sgWkawTb9PTKGAGcBbwbeBGM1sBLAR+7+7rkxNeapVt34PX5WtorAhQWVnJtm3bqKurS3Uo0kUDBgxgzJgx5HSynzXeRQEbCYbA/snMvgnMJEga1wK3mNlf3f1fOhlz2ttWFnyZpaUE/ROgGoVkpcrKSsrKyhg9ejQFBQUECydIb9LY2MimTZsoLy9n+PDhnSrb6eE77t7g7s8B3wAuBbYSDJHNONsjeUDMZLuBA6GTX7BIJti2bRujR4+mf//+ShK9VE5ODiNGjGDXrl2dLtupJVDNLI9gOY+zgNlAAfACcH2n3znN7anbw96KwUC4V/aqVUFtQv9IJAvV1dVRUFCQ6jCkm/Ly8qivrz/wha3ElSjMrCk5nAYMAv4CXE3QP5G4NTPSyH7rPK1cCUcdldqgRFJINYner6s/w3ibnp4GPgrcAIx19+Pc/TeZmiRg36zs3LxGhvSvCUY9qX9CRLJQvIligrsf7e63u/t+6y2FTVIZpWlW9tDiOnLWrgmWGNeIJ5GssmzZMiZPnpzqMFIu3iU81rY+ZoHPmdlvCTq0M0pT09PwEa6hsSJpbty4cfzxj3/sVJkZM2awYMGCFsfMjNWrVzc/P/bYY/nggw8SEmNv1ulRT2Z2lJndDmwClhD0WyxKdGCp1lSjGD0yZ9/QWCUKkS7ZsnsLx913HFurMu7/lAnRlQ7mnhTvEh6Hm9lPzOxD4GWCmdojgCuBke5+aRJjTImmGsWYUXlBjWLYMBg6NNVhifRKN754I39Z/xdufOHGHnvPnTt3cuqpp1JSUsKQIUM49dRT2bhxIwDXXnsty5Yt47LLLqOwsJDLLruMz372swB84hOfoLCwkIcffpjnn3+eMWPGNL/muHHjuPXWW/n4xz/OgAEDuOCCCygrK2PWrFkMHDiQmTNnsnPnzubrn3jiCaZMmUJRUREzZszgvffea/FaN998c/Nr1dfXs3nzZr785S9TUlLC+PHjufPOO3vo2+pYu6OezGwCwZLfXwEOA+oJahDXEwyJXQ+siNmBLqNs270dqoczcqTBS6vUkS0S49vPfps3tr4R17U19TX8bfPfaPRG7nr9LlZsXUHfPn0PWO6I0iO4/aTbuxxjY2Mj5513HosXL6ahoYHzzz+fyy67jMcee4yf/OQnvPTSS5xzzjlceOGFzWXMjDfffJNDDjkEgOeff36/1/3DH/7AkiVLqK+vZ+rUqaxYsYJ77rmHww47jFmzZnHnnXcyb948Vq5cyVe+8hUee+wxZsyYwS9/+Utmz57Nu+++S9++wedfuHAhTz31FMXFxeTk5DB79mzmzJnDwoUL2bhxIzNnzmTy5MmceOKJXf4eEqGjGsVqgr0ndhPUIErd/VR3fyg8ltE2ldWA99k3NFbNTiJdsm7XOtyDfc7cnXUV63rkfYcNG8aXv/xl+vfvz8CBA7n22mt54YUXuv26l19+OSNGjGD06NEce+yxHHXUUUydOpV+/frxxS9+kRUrVgDw8MMPc8opp3DCCSeQl5fHd7/7Xfbs2cPLL7/c/Frf+ta3GDt2LAUFBbz22mtEIhGuv/56+vbty4QJE7joootYtCj1LfsdzaNYBxwMHE6wztMWM3suU2sQrW0Nm1JHF1UHe2WrRiHSLN7/6W/ZvYUJd07Aww0xHWfn3p0sOn0RpYWlyQyRaDTKd77zHZ599tnm5qDdu3fT0NBAnz59DlC6fSNGjGh+XFBQsN/zqqoqADZv3szBBx/cfC4nJ4exY8eyadOm5mNjx45tfrxu3To2b95MUVFR87GGhgaOPfbYLseaKO3WKNx9PMEWpfcDxwNPAmXhKKfjaWf/6kwR2RZ8NQfXhSMgVKMQ6bQbX7yRRm9scazBG3qkr+K2227jgw8+4NVXX6WyspIXX3wRoLl2k+wJhKNGjWLdun21J3dnw4YNjI7ZITM2hrFjxzJ+/HgqKiqab7t37+bpp59Oapzx6LAz293/6u6XA6OBEwm2Iv0y8Eh4yUVmNi25IabGzkg/AEZWaWisSFf9deNfqW2obXGstqGWlze+3E6Jrqurq2Pv3r3Nt507d1JQUEBRURE7duzghhtuaHH9iBEjWLNmzQGPddWZZ57JU089xdKlS6mrq+O2226jX79+HHPMMW1e/+lPf5pBgwZx8803s2fPHhoaGnj77bd57bXXEhJPd8Q7j6LR3Ze4+/lAKcE2qL8Hvgi8ambvdfgCvUx9Yz3RnQMBGBLR0FiRrlrx9RX4PN/vtuLrKxL+XieffDIFBQXNt4qKCvbs2UNxcTFHH300J510Uovrr7jiCh555BGGDBnCt771LQDmz5/P3LlzKSoqYvHixd2KZ/LkyTz44INcfvnlFBcX8+STT/Lkk082d2S31qdPH5588kneeOMNxo8fT3FxMRdeeGGXFvFLNGuqhnWpsNkAgnkUZ7v77IRF1Q3Tpk3z5cuXd+s1yqrKKD3hIfq9dRl7z/w6PPccbN5vQrpI1njvvff46EezbpPLjNTez9LMXnf3NluIOj3hLpa7V7v7Q+mSJBKlaQ7FkOKaYMSTOrJFJIt1K1FkqqZZ2SXDG4LJdmp2EpEspkTRhqaVYycO2wWRiGoUIpLVlCja0NT0dGT/cGibahQiksWUKNqwZecO2DuUKX3WBwdUoxCRLJYWicLMxprZn83sPTN7x8yuCI8PNbMlZrYqvB/SE/Gs31wDwLia1cHWpxMm9MTbioikpbRIFAQLDv6Hu38UOBq41MwOA34ALHX3ScDS8HnSbdrSAMCIylVw0EGQn98TbysikpbSIlG4+xZ3/3v4eDfwHsFs8DkES4gQ3p/WE/FsKwu+lqJtGhorIpIWiSKWmY0DpgKvAiPcfQsEyQQY3k6Zi81suZktj0S6v433jkge4BRs0tBYkWymrVADaZUozKwQ+APwbXevjLecu9/t7tPcfVpJSUm349hVXkAx5eRU7lKNQqQXyMatUNeuXYuZccopp7Q4fs455zB//vyEvlfaJAozyyNIEg+5+6Ph4TIzGxmeHwlsS3Yc7k71zkF8rP+bwQHVKES6rLQ0GJq25poAAA7HSURBVA/S+laa3BXGe53ubIX6yiuv8NJLLyUwmv2lRaKwYK3de4D33P0XMaeeAOaGj+cSrF6bVBV7K/Ddw/lY/3CdQ9UoRLqsrKxzxxMpW7ZCveqqq/jhD3+YqK+tTR1tXNSTPgOcC/zDzJr2V7wGuAlYbGYXEGy9ekayA2malT2l7/OQmwvjxiX7LUV6nW9/G96IbyfUds2Y0fH5I46A27u+E2rWbIV66aWXcuedd/LHP/6RmTNndv0L60Ba1Cjc/S/ubu7+cXc/Irw97e7b3f14d58U3u9IdixNs7In+xoYPz5IFiLS62TLVqj5+flce+21Sa1V6K9gK9uqIlB1BONz/glHqtlJpC3x/k+/o03k2vjPekJl2laohYWFzcfffffdFjFddNFF3HrrrTz55JNd/lwdUaJoZUOkAqvPp3T3Wpj0+VSHIyJdFLsVamlpKW+88QZTp07t0a1Q//GPfzQ/j3cr1FWrVrX5ek0JqMnatWubH+fl5TFv3jyuu+46pkyZkqBPsE9aND2lk7Ub9zCKzfSti6ojW6SbYv6zHdfx7sj2rVDPPfdcampqePbZZxMSfywlilY2bqlnEtonWyQRtm4F9/1vW7cm/r2yfSvUPn36cMMNN7BjR+K7cru1FWo66u5WqMd971dM/nk/7ubrsG5dsNaTSJbTVqiZo8e3Qs1EkW25HMpKPD8fYsZPi4hkKyWKVnZG+jGJlXDIIZCjr0dERH8JW9m9YwCTc97H1D8hIgIoUeynZkchExrXqiNbRCSkRBEjWhdlbEU9fanT0FgRkZASRYxIdYRJTZNaVKMQEQGUKFooq4owaU958EQ1ChERQImihTWbdnEoH7K374DkTB0VEemFlChirNkQZRKrqBw5oePVzEQko61fv57CwkIaGhoS/trz58/nnHPOSfjrJpMSRYx1m2o4lJXUj1f/hEhvc9999/Gxj32M/v37U1payje+8Q0qKiriKtt6K9WDDjqIqqqqbq0y21VtbdEK+7Y+LSwspLCwkHHjxnHTTTf1SExKFDG2bahlHGvpp6UKRHqV2267je9///vceuut7Nq1i1deeYV169ZxwgknUFtbm+rwEqqiooKqqioWLlzIj370o6QsAtiaEkWM3A+30YdG+h8xOdWhiEicKisrmTdvHr/61a846aSTyMvLY9y4cSxevJh169bx4IMPMn/+fE4//XTOOussBg4cyJFHHsmbb74JBKuurl+/ntmzZ1NYWMgtt9zS/L/3pr2sZ8yYwQ9/+EOOOeYYCgsLmT17Ntu3b+erX/0qgwYN4lOf+lSLZb+vuOIKxo4dy6BBg/jkJz/JsmXLEv65p0+fzpQpU3j77bcT/tqtaT+KGEM2RADI/5iankQ6lIi9UA8kzr1QX375Zfbu3cuXvvSlFscLCwuZNWsWS5YsYfLkyTz++OMsXLiQBx98kDvuuIPTTjuNlStX8sADD7Bs2TIWLFjQvJVo7B/9JosWLeK5556juLiY6dOnM336dH7zm99w//33c/7553PDDTdw7733AvCpT32K66+/nsGDB3PHHXdwxhlnsHbtWvLz87v/vRDsbfHyyy/zzjvvMHXq1IS8ZkdUo4gxIhIMjbXJGhor0luUl5dTXFxMbhvbFo8cOZLy8uDf9Sc/+UlOP/108vLyuPLKK9m7dy+vvPJK3O9z3nnnMXHiRAYPHsysWbOYOHEiM2fOJDc3lzPOOKN5C1SAc845h2HDhpGbm8t//Md/UFNTwwcffND9DwsUFxczdOhQLrzwQm666SaOP/74hLxuR1SjiHHwrm3syBnM0KFDUx2KSHqLdy/UHlBcXEx5eTn19fX7JYstW7ZQXFwMtNx2NCcnhzFjxrB58+a43yfeLVAh6DNZsGABmzdvxsyorKxsTlixLrnkEh588EEArrnmGq655poDxlFeXt5mUkwm1ShijI9uYW1/7T8h0ptMnz6dfv368eijj7Y4Xl1dzTPPPNP8P+4NGzY0n2tsbGTjxo2MGjUKSOy2qMuWLePmm29m8eLF7Ny5k4qKCgYPHkxbe//cddddVFVVUVVVFVeSSBUlilBdQx2H1m9ga5H2oBDpTQYPHsy8efO4/PLLefbZZ6mrq2Pt2rWcccYZjBkzhnPPPReA119/nUcffZT6+npuv/12+vXrx9FHHw0kdgvU3bt3k5ubS0lJCfX19fzoRz+isrKyU69RX1/fYlvXurq6hMTWVUoUoX+s/jtjfTPbho9MdSgi0klXXXUVP/3pT/nud7/LoEGDOOqooxg7dixLly6lX79+AMyZM4eHH36YIUOG8MADD/Doo4+Sl5cHwNVXX82Pf/xjioqK+PnPf96tWE488URmzZrFoYceysEHH0x+fn6LZq94fOMb32ixret5553XrZi6q1dshWpmJwF3AH2ABe7e7iyTzm6FWloKZWXwMd7iLT7BWSxiMWcxYkRy9vUV6Y16+1ao8+fPZ/Xq1c39AdksI7dCNbM+wK+BWcBhwFfM7LBEvX5ZWXA/iVUArGJSi+MiItku7RMF8GlgtbuvcfdaYBEwJ9Fv8jqf5OvcxQdosp2ISKzeMDx2NLAh5vlG4KjYC8zsYuBiCNZo6Yp1jONuvt7FEEUknc2fPz/VIfRqvaFG0da4tRYdK+5+t7tPc/dpJSUlPRSWSHbpDf2Z0rGu/gx7Q6LYCMQOGRgDxD9LRkS6LS8vjz179qQ6DOmmurq6Lk3W6w2J4jVgkpmNN7O+wNnAE4l68fb2J9K+RSL7DB8+nE2bNhGNRlWz6KUaGxspKytj8ODBnS6b9n0U7l5vZpcBzxEMj/2du7+TqNfXEFiRAxs0aBAAmzdvTvnkL+m6AQMGNC9p0hlpnygA3P1p4OlUxyGSzQYNGtScMCS79IamJxERSSElChER6ZAShYiIdEiJQkREOtQrFgXsDDOLAOu6WLwY2H93keyR7Z8f9B3o82fv5z/Y3ducsZxxiaI7zGx5e6snZoNs//yg70CfP7s/f3vU9CQiIh1SohARkQ4pUbR0d6oDSLFs//yg70CfX/ajPgoREemQahQiItIhJQoREemQEkXIzE4ysw/MbLWZ/SDV8SSKmY01sz+b2Xtm9o6ZXREeH2pmS8xsVXg/JDxuZnZn+D28ZWZHxrzW3PD6VWY2N1WfqbPMrI+ZrTCz/w2fjzezV8PP8XC4fD1m1i98vjo8Py7mNa4Oj39gZiem5pN0jZkVmdkjZvZ++HswPct+/t8Jf/ffNrOFZpafbb8D3ebuWX8jWL78Q2AC0Bd4Ezgs1XEl6LONBI4MHw8EVgKHAbcAPwiP/wC4OXx8MvAMwc6CRwOvhseHAmvC+yHh4yGp/nxxfgdXAv8N/G/4fDFwdvj4LuAb4eNvAneFj88GHg4fHxb+TvQDxoe/K31S/bk68fnvBy4MH/cFirLl50+wlfI/gYKYn/3Xsu13oLs31SgCnwZWu/sad68FFgFzUhxTQrj7Fnf/e/h4N/AewT+eOQR/QAjvTwsfzwH+ywOvAEVmNhI4EVji7jvcfSewBDipBz9Kl5jZGOAUYEH43IDPAY+El7T+7E3fySPA8eH1c4BF7l7j7v8EVhP8zqQ9MxsEfBa4B8Dda929giz5+YdygQIzywX6A1vIot+BRFCiCIwGNsQ83xgeyyhhNXoq8Cowwt23QJBMgOHhZe19F731O7oduApoDJ8PAyrcvT58Hvs5mj9jeH5XeH1v/ewQ1JIjwL1h89sCMxtAlvz83X0T8HNgPUGC2AW8Tnb9DnSbEkXA2jiWUeOGzawQ+APwbXev7OjSNo55B8fTlpmdCmxz99djD7dxqR/gXK/77DFygSOB/3T3qUA1QVNTezLqOwj7XuYQNBeNAgYAs9q4NJN/B7pNiSKwERgb83wMsDlFsSScmeURJImH3P3R8HBZ2KRAeL8tPN7ed9Ebv6PPAF8ws7UEzYmfI6hhFIXNENDyczR/xvD8YGAHvfOzN9kIbHT3V8PnjxAkjmz4+QPMBP7p7hF3rwMeBY4hu34Huk2JIvAaMCkcCdGXoBPriRTHlBBh++o9wHvu/ouYU08ATSNX5gKPxxz/93D0y9HArrBp4jng82Y2JPxf2ufDY2nL3a929zHuPo7gZ/ond/8q8Gfg9PCy1p+96Ts5Pbzew+NnhyNixgOTgL/10MfoFnffCmwws8nhoeOBd8mCn39oPXC0mfUP/y00ff6s+R1IiFT3pqfLjWC0x0qC0QzXpjqeBH6ufyGoIr8FvBHeTiZod10KrArvh4bXG/Dr8Hv4BzAt5rXOJ+jEWw2cl+rP1snvYQb7Rj1NIPhHvhr4PdAvPJ4fPl8dnp8QU/7a8Dv5AJiV6s/Tyc9+BLA8/B14jGDUUtb8/IEbgPeBt4EHCEYuZdXvQHdvWsJDREQ6pKYnERHpkBKFiIh0SIlCREQ6pEQhIiIdUqIQEZEOKVGIHICZeRy3GWb2tfBxYapjFkkkDY8VOYBw4lmTAuBPwI+Bp2KOv0swPn8i8Dd3b0QkQ+Qe+BKR7ObBKqpA85pZAB/GHo8R6ZmoRHqOmp5EEqR105OZjQufn21m95pZpZltNLNzwvNXmdlmM4uY2c1mltPq9Q43s6fMbHd4+72Zlabis0l2U6IQSb6bCZa4/jKwDLjfzG4j2M/gfPYthX5mUwEzOwR4iWBJiXMJNtuZAjwZrlkk0mPU9CSSfH9y92sAzOxVgsXmvgB8xN0bgGfNbA7wRYJVbgHmAVsJ1hSqDcu+RbBm0cm07B8RSSrVKESSb2nTAw/2AokAL4RJoslqWm6EMxP4H6DRzHLDJa//CawFpiU9YpEYShQiyVfR6nltO8fyY54XA98H6lrdJtByXwSRpFPTk0h62kFQo1jQxrnyHo5FspwShUh6WgocDrzumuwkKaZEIZKe5hNsnPOUmf2OoBYxGjgBuM/dn09daJJt1EchkobcfSVwNBAF7gaeIdiprYag41ukx2gJDxER6ZBqFCIi0iElChER6ZAShYiIdEiJQkREOqREISIiHVKiEBGRDilRiIhIh5QoRESkQ/8fZbnpuiMJxRkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 4, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 10, numOfArticles = 5, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 2, numOfUsers = 10, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-54-0fdec5ca773b>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mLinUCB\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mLattimore\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mOptimal_LP\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1000000\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-45-52a35fdb4ac9>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit_list, T, dim, numOfUsers, numOfArticles, er, repeat, display_dist, display_On)\u001b[0m\n\u001b[0;32m     19\u001b[0m             \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[0mdisplay_dist\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m \u001b[1;32mand\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     20\u001b[0m                 \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 21\u001b[1;33m             \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     22\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     23\u001b[0m                 \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-2-fdd9b493acee>\u001b[0m in \u001b[0;36mLinUCB\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m             \u001b[0maction\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0mrew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mmyEnvironment\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfeedback\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maction\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mmatrixA\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36margmax\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36margmax\u001b[1;34m(a, axis, out)\u001b[0m\n\u001b[0;32m   1184\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1185\u001b[0m     \"\"\"\n\u001b[1;32m-> 1186\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapfunc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'argmax'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mout\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mout\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   1187\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1188\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapfunc\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     56\u001b[0m     \u001b[0mbound\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     57\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mbound\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 58\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     59\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     60\u001b[0m     \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapit\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     45\u001b[0m     \u001b[1;32mexcept\u001b[0m \u001b[0mAttributeError\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     46\u001b[0m         \u001b[0mwrap\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 47\u001b[1;33m     \u001b[0mresult\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0masarray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     48\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mwrap\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     49\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0misinstance\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mresult\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmu\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mndarray\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\_asarray.py\u001b[0m in \u001b[0;36masarray\u001b[1;34m(a, dtype, order)\u001b[0m\n\u001b[0;32m     83\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     84\u001b[0m     \"\"\"\n\u001b[1;32m---> 85\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcopy\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0morder\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0morder\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     86\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     87\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=1000000, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221AB8F4DC8>\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAD8CAYAAACVZ8iyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAeFElEQVR4nO3deZRU9Z338fe3d3YaaAjQ7PYYcQNthWjioM4AOk5wTYx5InGckEWzzJPJo3FOYsZlojNZnvjE5ZDIEU+ixqgZ0GAIUeIyKtIosittg9CCdDfNvjS9fJ8/6jaUTTXdXV1Vt6rr8zqnTlX97u/e+/3Rh/rUvXUXc3dERCS75YRdgIiIhE9hICIiCgMREVEYiIgICgMREUFhICIiQF7YBcRryJAhPnbs2LDLEBHJKCtWrKhz95K27RkbBmPHjqWioiLsMkREMoqZfRCrXbuJREREYSAiIgoDERFBYSAiIigMREQEhYGIiKAwEBHJGO9+tI+HX91EQ1NzwpedsecZiIhkmxn/92UAvnDuqIQvW1sGIiIZpndB4r/HKwxERERhICKSCQ43Jv53gmgKAxGRDLCqeg8A37zopKQsX2EgIpIBfrsscn25SaMGJmX5CgMRkQywYOU2AD5TdtzVpxOiwzAws1FmttTM1pvZWjP7dtD+IzP70MxWBo9Lo+b5vplVmtm7ZjYjqn1m0FZpZrdGtY8zs2VmttHMfmdmBYkeqIhIT1CQl5zv8J1ZahPwXXc/BZgK3GRmE4NpP3f3ScFjEUAw7VrgVGAm8ICZ5ZpZLnA/cAkwEfhC1HLuDZZVBuwCbkzQ+EREMp67J30dHYaBu29397eC1/uA9cDIE8wyC3jC3RvcfRNQCZwbPCrdvcrdjwBPALPMzICLgKeC+ecDl8c7IBGRnmb+a5sBGNqvMGnr6NL2hpmNBSYDy4Kmm81slZnNM7PioG0ksDVqtuqgrb32wcBud29q0y4iIsCPnl0HwKWnD0/aOjodBmbWF3ga+I677wUeBCYAk4DtwE9bu8aY3eNoj1XDHDOrMLOK2trazpYuItIj/OCyiR13ilOnwsDM8okEwW/d/RkAd9/h7s3u3gL8ishuIIh8s4++cEYpsO0E7XXAQDPLa9N+HHef6+7l7l5eUpKcX9RFRNJVbk6s786J0ZmjiQx4GFjv7j+Lao/eXrkCWBO8Xghca2aFZjYOKAPeBJYDZcGRQwVEfmRe6JFfRpYCVwfzzwYWdG9YIiI9w/u1+1Oyns5c7eh84EvAajNbGbTdRuRooElEdulsBr4K4O5rzexJYB2RI5FucvdmADO7GVgM5ALz3H1tsLxbgCfM7C7gbSLhIyKS9S6771UA+hYm9yLTHS7d3V8l9n79RSeY527g7hjti2LN5+5VHNvNJCIigUPBNYle/j8XJnU9OgNZRCQDDOqT3HNxdXMbEZE0tb+hCTP4zsV/k/R1actARCRNrdu2F3c4vbR/0telMBARSVOrP4xctvq0kQOSvi6FgYhImrrzuciZx0P7FSV9XQoDERFRGIiIpKPafQ0pXZ/CQEQkDX3/mdUAzLlgfErWpzAQEUlDf1m/A4AZpw5LyfoUBiIiaezsMYNSsh6FgYiIKAxERNJNqq5UGk1hICKSZn64IHJHgBEDkn9+QSuFgYhImllWVQ/AT645M2XrVBiIiKSZs8dEbin/qQmDU7ZOhYGISJpZtimyZRC50WRqKAxERNJIY3NLKOtVGIiIpJFXNtYCcM+Vp6d0vQoDEZE08ou/bARg6vjU/V4ACgMRkbTSes/jMYN7p3S9CgMRkTTy3o7ICWep/PEYFAYiImkjrB+PQWEgIpI2Wk82mzVpRMrXrTAQEUkT/+vhZQCcP2FIytetMBARSTPXlJemfJ0KAxGRNODuR1+n+sdjUBiIiKSFqroDAHztbyeEsn6FgYhIGnjvo30ATBmXmjubtaUwEBFJA/Nf3wyk9kql0ToMAzMbZWZLzWy9ma01s28H7YPMbImZbQyei4N2M7P7zKzSzFaZ2VlRy5od9N9oZrOj2s82s9XBPPdZGDvMRERC9EZwWGlRfm4o6+/MlkET8F13PwWYCtxkZhOBW4EX3L0MeCF4D3AJUBY85gAPQiQ8gNuBKcC5wO2tARL0mRM138zuD01EJDMcOtIcdgkdh4G7b3f3t4LX+4D1wEhgFjA/6DYfuDx4PQt41CPeAAaa2XBgBrDE3evdfRewBJgZTOvv7q975Of0R6OWJSLS4/3kz++GXULXfjMws7HAZGAZMMzdt0MkMIChQbeRwNao2aqDthO1V8doj7X+OWZWYWYVtbW1XSldRCRtPfzqJgB+nOLLVkfrdBiYWV/gaeA77r73RF1jtHkc7cc3us9193J3Ly8pKemoZBGRjHLtOaNCW3enwsDM8okEwW/d/ZmgeUewi4fguSZorwaiR1QKbOugvTRGu4hIVgnz2JnOHE1kwMPAenf/WdSkhUDrEUGzgQVR7dcHRxVNBfYEu5EWA9PNrDj44Xg6sDiYts/Mpgbruj5qWSIiPdqq6t1hlwBAXif6nA98CVhtZiuDttuAe4AnzexGYAtwTTBtEXApUAkcBG4AcPd6M7sTWB70u8Pd64PXXwceAXoBzwcPEZEe719+F/lYLR9T3EHP5OowDNz9VWLv1we4OEZ/B25qZ1nzgHkx2iuA0zqqRUSkp3m/NnIZiv+65sxQ69AZyCIiaWDckD6hrl9hICISkqYQ72zWlsJARCQkc1+pCruEoxQGIiIh+c8/Rc48/t6Mk0OuRGEgIhK6OReMD7sEhYGISNjyc8P/KA6/AhGRLLQpuLNZulAYiIiE4JanVgEwPuRDSlspDEREQvDm5sgFGH7++UkhVxKhMBARCdGZowaGXQKgMBARSbnIVXvSi8JARCTFnqzY2nGnFFMYiIik2C1PrwbghvPHhltIFIWBiEhI0uHM41YKAxGRkPQu6MwtZVJDYSAikkKHG5sBGNSnIORKPk5hICKSQiu3Rm5z+Z9XnRFyJR+nMBARSaFlVfWYwTnjBoVdysekzw4rEZEs8PO/vAfAgF75IVfycdoyEBFJkdY7m40d3DvkSo6nMBARSZHlm3cBcPEpw0Ku5HgKAxGRFFm3fS+QXiebtVIYiIikyJ3PrQOgtFi7iUREslI6XpwumsJARCQFlm2K3L/gy+eNDbeQdigMRERS4LtPvgPA1WeXhlxJbAoDEZEU+HD3IQBOHdE/5EpiUxiIiCRZc8ux3wvMLMRK2tdhGJjZPDOrMbM1UW0/MrMPzWxl8Lg0atr3zazSzN41sxlR7TODtkozuzWqfZyZLTOzjWb2OzNLr6s3iYh00+vv7wTg2xeXhVxJ+zqzZfAIMDNG+8/dfVLwWARgZhOBa4FTg3keMLNcM8sF7gcuASYCXwj6AtwbLKsM2AXc2J0BiYikm/uXVgIwa9KIkCtpX4dh4O4vA/WdXN4s4Al3b3D3TUAlcG7wqHT3Knc/AjwBzLLI9tJFwFPB/POBy7s4BhGRtPZ6VWTLYHxJ35AraV93fjO42cxWBbuRioO2kUD0zT2rg7b22gcDu929qU27iEiPkO7nF7SKNwweBCYAk4DtwE+D9li/jHgc7TGZ2RwzqzCzitra2q5VLCISgodeqgq7hE6JKwzcfYe7N7t7C/ArIruBIPLNflRU11Jg2wna64CBZpbXpr299c5193J3Ly8pKYmndBGRlLr3TxsA+PGVp4dcyYnFFQZmNjzq7RVA65FGC4FrzazQzMYBZcCbwHKgLDhyqIDIj8wLPbL9tBS4Oph/NrAgnppERNLZteeM6rhTiDq8uY2ZPQ5MA4aYWTVwOzDNzCYR2aWzGfgqgLuvNbMngXVAE3CTuzcHy7kZWAzkAvPcfW2wiluAJ8zsLuBt4OGEjU5EJESt9y/oX5SXtucXtOowDNz9CzGa2/3Adve7gbtjtC8CFsVor+LYbiYRkR7jqRXVAFx9dnpvFYDOQBYRSZpbn1kNwM0XnRRyJR1TGIiIJEH0IaWD+qT/hRUUBiIiSfDgS++HXUKXKAxERJLg8Te3APDYP08JuZLOURiIiCTB1vrIJavPO2lIyJV0jsJARCTB6vY3hF1ClykMREQS7LFlkV1Ev7xucsiVdJ7CQEQkwf7fixsBuOS04R30TB8KAxGRBGpsbqGx2TlpaF9yc9L7rONoCgMRkQSa8fOXAZg+cVjIlXSNwkBEJIGq6g4AcN2U0SFX0jUKAxGRBIk+67i0uHeIlXSdwkBEJEH+Y9H6sEuIm8JARCRBfvXKJgAeueGckCvpOoWBiEgCRO8imnby0BAriY/CQEQkAV7ZWAfAhSdn5i15FQYiIgnQ+nvBPVedEXIl8VEYiIh0k7uzKTikdFj/opCriY/CQESkm97aspuGphZ+es2ZYZcSN4WBiEg3PfvONgrycph+amaddRxNYSAi0g3NLc5zq7Zz0clD6VeUH3Y5cVMYiIh0wxtVO6nb38BnJ40Iu5RuURiIiHTDs+9so09BLhd9MvPOLYimMBARidORphaeX/MR00/9BEX5uWGX0y0KAxGROL2ysZY9hxr5xzMz5yY27VEYiIjEaeE72xjYO59Pn5SZZx1HUxiIiMTh4JEmFqzcxvSJwyjIy/yP0swfgYhICK584DUAZp72iZArSQyFgYhIHDZ8tA+ACzPwCqWxdBgGZjbPzGrMbE1U2yAzW2JmG4Pn4qDdzOw+M6s0s1VmdlbUPLOD/hvNbHZU+9lmtjqY5z4zy5w7SItIVtq2+9DR1z3lI6szWwaPADPbtN0KvODuZcALwXuAS4Cy4DEHeBAi4QHcDkwBzgVubw2QoM+cqPnarktEJK2cd8+LAPzlf18QciWJ02EYuPvLQH2b5lnA/OD1fODyqPZHPeINYKCZDQdmAEvcvd7ddwFLgJnBtP7u/rpH7gzxaNSyRETSTnPLsZvYnDS0X4iVJFa8vxkMc/ftAMFz606zkcDWqH7VQduJ2qtjtMdkZnPMrMLMKmpra+MsXUQkfr+viHyUzf7UmJArSaxE/4Aca+eZx9Eek7vPdfdydy8vKcn843pFJPPMfbkKgB9cNjHkShIr3jDYEeziIXiuCdqrgVFR/UqBbR20l8ZoFxFJO3X7G6iqO8DIgb3Iy+1ZB2PGO5qFQOsRQbOBBVHt1wdHFU0F9gS7kRYD082sOPjheDqwOJi2z8ymBkcRXR+1LBGRtHLbM6sBuOvy00KuJPHyOupgZo8D04AhZlZN5Kige4AnzexGYAtwTdB9EXApUAkcBG4AcPd6M7sTWB70u8PdW3+U/jqRI5Z6Ac8HDxGRtOLubKzZD8C0DL3p/Yl0GAbu/oV2Jl0co68DN7WznHnAvBjtFUDPi1kR6VHe2rKLTXUHuPuK03rMuQXRetZOLxGRJJn/2gf0K8rj8kntHvCY0RQGIiIdqNl3mOfXbOeas0fRp7DDHSoZSWEgItKBO55dR2Oz86Uedm5BNIWBiMgJfLj7EM+t2g7AuCF9Qq4meRQGIiIn8MDSSgDGDO4dciXJpTAQEWnHoSPNLF67gzNKB/DS9y4Mu5ykUhiIiLRj/uubqdvfwL9dekrYpSSdwkBEJIbmFuee5zdQ0q+QKeMHh11O0ikMRERieH5N5Efjr3xmXMiVpIbCQESkDXfnX3//DiMH9uKfPz0+7HJSQmEgItLGH1dv53BjC1edXUpOTs+79EQsCgMRkTbueX4DAF+9IDu2CkBhICLyMfNf20z1rkPc+OlxPfbSE7EoDEREoty+cC0A37qoLORKUkthICISWFa1E4DLJ41gQO/8kKtJLYWBiAiRI4i++OtlfKJ/EfdcdUbY5aScwkBEBPjab1bQ1OJ8/pxRFOXnhl1OyikMRCTrNTW3sHjtDgBuuvCkkKsJh8JARLLez5a8B8A3pk2gIC87Pxazc9QiIoG9hxt54K/vA/C9GSeHXE14FAYiktUeWPo+ZvDcNz/dI29031kKAxHJWpU1+3nopfe5YtJIThs5IOxyQqUwEJGs9aWHlwHw3SzePdRKYSAiWem1yjq27znMKcP7M3Jgr7DLCZ3CQESyjrtz3a8jWwW/ufHckKtJDwoDEck6l973KgD3XnU6g/sWhlxNelAYiEhW2Vp/kPXb9wLwufJRIVeTPhQGIpI1mlucbz7+Nn0L83j1lguz+lDStroVBma22cxWm9lKM6sI2gaZ2RIz2xg8FwftZmb3mVmlma0ys7OiljM76L/RzGZ3b0giIrFNuG0RK7fu5oeXTaS0uHfY5aSVRGwZXOjuk9y9PHh/K/CCu5cBLwTvAS4ByoLHHOBBiIQHcDswBTgXuL01QEREEuUni989+vpz52j3UFvJ2E00C5gfvJ4PXB7V/qhHvAEMNLPhwAxgibvXu/suYAkwMwl1iUiWWr65nl8urQTg7R/8fcjVpKfuhoEDfzazFWY2J2gb5u7bAYLnoUH7SGBr1LzVQVt77SIi3bZ++16ueeh1AJb8ywUU9ykIuaL01N0bfJ7v7tvMbCiwxMw2nKBvrF9q/ATtxy8gEjhzAEaPHt3VWkUky+w93Mglv3gFgP+44nTKhvULuaL01a0tA3ffFjzXAH8gss9/R7D7h+C5JuheDUTvqCsFtp2gPdb65rp7ubuXl5SUdKd0EenhWlqcM370ZwBmf2oM103RF8gTiTsMzKyPmfVrfQ1MB9YAC4HWI4JmAwuC1wuB64OjiqYCe4LdSIuB6WZWHPxwPD1oExGJ2w8XrgFg0qiB/Pus00KuJv11ZzfRMOAPwXG6ecBj7v4nM1sOPGlmNwJbgGuC/ouAS4FK4CBwA4C715vZncDyoN8d7l7fjbpEJMvd8ew6fvPGFv7xzBHcd+2ksMvJCOYec/d82isvL/eKioqwyxCRNPPrV6q464/rAdhw58ysvJ/xiZjZiqhTAY7SGcgi0mM8vaL6aBC8/L0LFQRd0N2jiURE0kL0FsHSf53G6ME6w7grtGUgIhlv6YaajwXBuCF9Qq4o8ygMRCSj/XHVdm54JHL8yTPfOE9BECftJhKRjLV47Ufc9NhbAPzhG+cxebQuaxYvhYGIZBx358b5Fby4IXJO60vfm8aYwdoi6A6FgYhklAMNTVz90OtHb1Dz5r9dzNB+RSFXlfkUBiKSMRa+s41vPf42AF/72wncMvNk3aAmQRQGIpL2Djc287Ml7zH35SoALjtjOLde8smQq+pZFAYiktbe3rKLKx54DYArJ4/ktn84hSG6iX3CKQxEJC01Nbdwy9OrefqtagB+cs2ZXH12achV9VwKAxFJO+9s3c0PFqxhVfUeAJ7/9mc4ZXj/kKvq2RQGIpI2ttYf5I7n1vGX9TsY3KeQ2y79JF/5zHj9SJwCCgMRCV1jcwt3/3E9j725hZYW55/OH8d3/q6MfkX5YZeWNRQGIhKq1yrr+Ppv32LPoUbOHlPMvVedzklDdXvKVFMYiEgoavc1cNcf17Fg5TZ65efy7589les/NUa7hEKiMBCRlNpcd4D7l1by+xWRo4S+OGU0t116Cn0K9XEUJv3ri0hKbK0/yC9frOSpt6ppbnGuOquUr0+bwElD+4ZdmqAwEJEkq6zZx/1L32fByg/Jy8nhS1PH8I0LJ+h6QmlGYSAiCdfY3MKLG2p44s0tLH23FoBrzxnFty4uY8TAXiFXJ7EoDEQkIfYdbuR/Kut4cUMNL26ooW7/EYb0LeRbF5cx+1NjGKxLSKQ1hYGIxMXd2VR3gJfeq+WF9TUs27STxmanX2EeF5xcwhWTRjLt5BLycnVDxUygMBCRTmlpcarq9vPa+zv5n8o63qiqZ8+hRgAmlPThn84fx0WfHMrk0cUU5CkAMo3CQERiOtDQxMqtu1m2qZ6KzfWs/nAP+w43AVBa3IsZpw5j8uhizpswWHcZ6wEUBiICwM79DcEH/y4qPqhn7ba9NLc4OQYTR/Tns2eO4MxRA5k6bjCjB/cOu1xJMIWBSBY6dKSZDR/tZcUHu1j94R7WbdvLxpr9ABTm5TB59EC+MW0C5WMHMXn0QPrrGkE9nsJApIdyd3bsbaCyZj+bdx6gqvYAG2v2UVmzn+17Dh/tN3JgL07+RD8unzySqeMHc/rIAdrnn4UUBiIZ7uCRJj7YeZAPdh6ketdBtu0+TFXdflZX72HngSNH+xXl51A2tB9Txw9mQkkfxg3pyzljixnaXyd/icJAJG01Nrewc/8RavYdpnZfA7sONrLrwBF27D3M9j2Hqd51kA93H6Ju/5GPzdcrP5fRg3pz0SeHctrIAZQN7cvYIX34RP8icnJ0ETiJLW3CwMxmAr8AcoFfu/s9IZck0i3NLc7hxubIo6mFAw1N7D3UyN7DjRxoaKahqYXDjc3sPnjk6Ad97f4GavY2ULu/gfoDR2Iutyg/h+EDelFa3IuJI/pTWtybMYN7M2ZQH0YN6sWAXvm68qd0WVqEgZnlAvcDfw9UA8vNbKG7rwu3MgmLu+MOLe60BM9w7L1HPUf3c3e8Tb/W6cf6OQ1NLTQ0tXAkeG5obOZIcwsNjcH7pmYON0Y+rFs/tFvboqdFT4+e1tDUTGOzd3q8vQtyKe5dQEm/QkYP7k352GJK+hUypG8hQ/sVMrR/EcW98ynuU0C/wjx92EvCpUUYAOcCle5eBWBmTwCzgHbD4IOdB5nzaMXR97H+2/lxjcf3atsn9nJizNfhumL16dyHw/E1daLumOvv5HhbPyw59iFK1IfwcR+qHPtw9ah+x73n4x/aXemXTgpycyjMz6EoP5fCvMhzUX4ORXm59Ao+xIvycynMz6EwL5iWn0tRXqStKJinT2EeA3rl068oj76FeUf79u+VT1F+btjDlCyXLmEwEtga9b4amNK2k5nNAeYA9B4+gS31B9tOP27BbVtifaFq22bHzdXOfJ3o1Kn1H9903Fhi92m7nM4t3Nq8zskx8szIMcMssu4cg5zgGY69t6jn6H5mkfXnxJhuR5cVWXPrcnNyIhW37WcWaY/uFz3f8f2CZbWZ71gNQXvOsfkK83IoyMuh8OgjN6rt2Id+QV4OudrPLlkgXcIg1v+247/Xu88F5gKUl5f7n75zQbLrEhHJCulyMHE1MCrqfSmwLaRaRESyTrqEwXKgzMzGmVkBcC2wMOSaRESyRlrsJnL3JjO7GVhM5NDSee6+NuSyRESyRlqEAYC7LwIWhV2HiEg2SpfdRCIiEiKFgYiIKAxERERhICIigHX2Egnpxsxqgd3AnqjmASd4H/16CFCXgDLarq87fWNN70xbpo65vWkac+w2jTn2mBM13vZqiqdfosacrL/xGHcvOa41cs2ZzHwAczv7vs3rimSsvzt9Y03vTFumjrm9aRqzxtyVMSdqvF0Zczz/l+MZc7L/xm0fmb6b6NkuvG87LRnr707fWNM705apY25vmsYcu01jTp8xx/N/ub32zo4xGeP9mIzdTdQdZlbh7uVh15FKGnN2yLYxZ9t4IXljzvQtg3jNDbuAEGjM2SHbxpxt44UkjTkrtwxEROTjsnXLQEREoigMREREYSAiIgoDAMysj5nNN7NfmdkXw64n2cxsvJk9bGZPhV1LqpjZ5cHfd4GZTQ+7nlQws1PM7CEze8rMvh52PakS/H9eYWaXhV1LKpjZNDN7JfhbT4t3OT02DMxsnpnVmNmaNu0zzexdM6s0s1uD5iuBp9z9K8BnU15sAnRlvO5e5e43hlNp4nRxzP8d/H2/DHw+hHITootjXu/uXwM+B2Ts4Zdd/L8McAvwZGqrTKwujtmB/UARkbtGxicZZ7KlwwO4ADgLWBPVlgu8D4wHCoB3gInA94FJQZ/Hwq492eONmv5U2HWHMOafAmeFXXuqxkzky81rwHVh156KMQN/R+ROiV8GLgu79hSNOSeYPgz4bbzr7LFbBu7+MlDfpvlcoNIj34yPAE8As4ikaWnQJyP/Tbo43h6hK2O2iHuB5939rVTXmihd/Tu7+0J3Pw/I2N2fXRzzhcBU4DrgK2bW4/8/u3tLMH0XUBjvOtPmTmcpMhLYGvW+GpgC3Af80sz+gRSc9p1CMcdrZoOBu4HJZvZ9d/9xKNUlR3t/428S+dY4wMxOcveHwiguSdr7O08jsgu0kJ53F8GYY3b3mwHM7MtAXdQHZU/Q3t/5SmAGMBD4ZbwLz7YwsBht7u4HgBtSXUwKtDfencDXUl1MirQ35vuIhH5P1N6Y/wr8NbWlpEzMMR994f5I6kpJmfb+zs8Az3R34Rm5CdUN1cCoqPelwLaQakmFbBsvaMygMfdUSR1ztoXBcqDMzMaZWQGRH5oWhlxTMmXbeEFj1ph7rqSOuceGgZk9DrwOnGxm1WZ2o7s3ATcDi4H1wJPuvjbMOhMl28YLGrPGrDEncsy6UJ2IiPTcLQMREek8hYGIiCgMREREYSAiIigMREQEhYGIiKAwEBERFAYiIoLCQEREgP8P87L8aJh3xaAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Optimal_LP at 0x00000221AB938E58>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=100000, numOfUsers=5, numOfArticles=5, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "for t in range(10):\n",
    "    tmpDecision = []\n",
    "    for user in range(4):\n",
    "        tmpDecision.append(user+t*10)\n",
    "    decision.append(tmpDecision)\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "action = [0 for user in range(4)]\n",
    "for t in range(10):\n",
    "    for user in range(4):\n",
    "        action[user] = user+t*10\n",
    "    decision.append(copy.copy(action))\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS Arxiv/Simulation/ClusterBandit.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NormalCluster:\n",
    "    def __init__(self, num, theta, sigma =1):\n",
    "        self.num = num\n",
    "        self.theta = theta\n",
    "        self.sigma = sigma\n",
    "        self.scale = np.array(range(num))+1\n",
    "        \n",
    "    def feedback(self, arm):\n",
    "        if arm >= self.num:\n",
    "            print(\"NormalCluster.feedback: index out of num_arms within the cluster\")\n",
    "            return None\n",
    "        reward = random.gauss(self.theta * self.scale[arm], self.sigma)\n",
    "        return reward\n",
    "    \n",
    "    def payoff(self):\n",
    "        return self.scale * self.theta\n",
    "        \n",
    "class NormalClusterLearner:\n",
    "    def __init__(self, num, sigma=1):\n",
    "        self.num = num\n",
    "        self.sigma = sigma\n",
    "        self.obs_avg = np.array([0.0 for i in range(num)])\n",
    "        self.obs_cnt = np.array([0 for i in range(num)])\n",
    "        self.scale = np.array(range(num))+1\n",
    "        \n",
    "    def receive_feedback(self, arm, reward):\n",
    "        if arm >= self.num:\n",
    "            print(\"NormalClusterLearner.receive_feedback: index out of num_arms within the cluster\")\n",
    "            return\n",
    "        self.obs_avg[arm] = (self.obs_avg[arm] * self.obs_cnt[arm] + reward)/(self.obs_cnt[arm] + 1)\n",
    "        self.obs_cnt[arm] += 1\n",
    "        \n",
    "    def clear_obs(self):\n",
    "        self.obs_avg = np.array([0.0 for i in range(self.num)])\n",
    "        self.obs_cnt = np.array([0 for i in range(self.num)])\n",
    "        \n",
    "    def mle(self):\n",
    "        return np.sum(self.obs_avg * self.obs_cnt)/np.sum(self.scale * self.obs_cnt)\n",
    "    \n",
    "    def explore_bonus(self, t):\n",
    "        return np.log(t)\n",
    "    \n",
    "    def ucb(self, t):\n",
    "        return self.obs_avg + np.sqrt(2*self.sigma*self.sigma*self.explore_bonus(t)/self.obs_cnt)\n",
    "    \n",
    "    def ucb_c(self, t):\n",
    "        est = self.mle()\n",
    "        ci = np.sqrt(2*self.sigma*self.sigma*self.explore_bonus(t)/np.sum(self.obs_cnt*self.scale*self.scale))\n",
    "        upb = est + ci\n",
    "        tmp = upb * self.scale\n",
    "        return tmp\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7738278347107594"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_nl = NormalCluster(3,0.1,1)\n",
    "my_nl.feedback(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0., 0.])"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_ncl = NormalClusterLearner(2,1)\n",
    "my_ncl.obs_avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1])"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_ncl.receive_feedback(1,0.77)\n",
    "my_ncl.obs_cnt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.  , 0.77])"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_ncl.obs_avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NormalClusterEnvironment:\n",
    "    def __init__(self, num_arms, theta_array, sigma_array):\n",
    "        if len(num_arms) != len(theta_array):\n",
    "            print(\"num of clusters doesn't match\")\n",
    "        self.num_cluster = len(num_arms)\n",
    "        self.theta_array = theta_array\n",
    "        self.num_arms = num_arms\n",
    "        self.sigma_array = sigma_array\n",
    "        self.clusters = []\n",
    "        for i in range(self.num_cluster):\n",
    "            self.clusters.append(NormalCluster(num_arms[i],theta_array[i],sigma_array[i]))\n",
    "    \n",
    "    def regret_per_action(self):\n",
    "        payoffs = []\n",
    "        for cluster in self.clusters:\n",
    "            payoffs.append(cluster.payoff())\n",
    "        largest = np.max([np.max(p) for p in payoffs])\n",
    "        delta = [largest - p for p in payoffs]\n",
    "        return delta\n",
    "        \n",
    "    def feedback(self, cluster, arm):\n",
    "        return self.clusters[cluster].feedback(arm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.6314257067114433"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "num_arms = [3,2,3]\n",
    "theta_array = [0.1, 0.5, -0.1]\n",
    "sigma_array = [1,1,1]\n",
    "my_nce = NormalClusterEnvironment(num_arms, theta_array, sigma_array)\n",
    "my_nce.feedback(1,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NormalClusterTestBed:\n",
    "    def __init__(self, num_arms, theta_array, sigma_array):\n",
    "        if len(num_arms) != len(theta_array):\n",
    "            print(\"num of clusters doesn't match\")\n",
    "        self.num_cluster = len(num_arms)\n",
    "        self.theta_array = theta_array\n",
    "        self.num_arms = num_arms\n",
    "        self.sigma_array = sigma_array\n",
    "        self.environment = NormalClusterEnvironment(num_arms, theta_array, sigma_array)\n",
    "        self.learners = [NormalClusterLearner(num_arms[i], sigma_array[i]) for i in range(self.num_cluster)]\n",
    "        self.delta = self.environment.regret_per_action()\n",
    "        \n",
    "    def reset_learners(self):\n",
    "        for l in self.learners:\n",
    "            l.clear_obs()\n",
    "            \n",
    "    def display_learners(self):\n",
    "        for cl in self.learners:\n",
    "            print(cl.obs_avg)\n",
    "            print(cl.obs_cnt)\n",
    "        \n",
    "    def ucb(self, T):\n",
    "        regret = []\n",
    "        #initialize\n",
    "        for c in range(self.num_cluster):\n",
    "            for arm in range(self.num_arms[c]):\n",
    "                reward = self.environment.feedback(c,arm)\n",
    "                self.learners[c].receive_feedback(arm, reward)\n",
    "                regret.append(self.delta[c][arm])\n",
    "        #print(\"finished initialize\")\n",
    "        #self.display_learners()\n",
    "        for t in range(sum(self.num_arms),T):\n",
    "            ucbs = [cl.ucb(t) for cl in self.learners]\n",
    "            largests = [np.max(ucb) for ucb in ucbs]\n",
    "            #print(f\"largests:{largests}\")\n",
    "            dec_c = np.argmax(largests)\n",
    "            dec_arm = np.argmax(ucbs[dec_c])\n",
    "            #print(f\"decision = cluster:{dec_c}, arm:{dec_arm}\")\n",
    "            reward = self.environment.feedback(dec_c, dec_arm)\n",
    "            self.learners[dec_c].receive_feedback(dec_arm, reward)\n",
    "            regret.append(self.delta[dec_c][dec_arm])\n",
    "        return regret\n",
    "    \n",
    "    def ucb_c(self, T):\n",
    "        regret = []\n",
    "        #initialize\n",
    "        for c in range(self.num_cluster):\n",
    "            arm = self.num_arms[c]-1\n",
    "            reward = self.environment.feedback(c, arm)\n",
    "            self.learners[c].receive_feedback(arm, reward)\n",
    "            regret.append(self.delta[c][arm])\n",
    "        for t in range(self.num_cluster, T):\n",
    "            ucbs = [cl.ucb_c(t) for cl in self.learners]\n",
    "            largests = [np.max(ucb) for ucb in ucbs]\n",
    "            dec_c = np.argmax(largests)\n",
    "            dec_arm = np.argmax(ucbs[dec_c])\n",
    "            reward = self.environment.feedback(dec_c, dec_arm)\n",
    "            self.learners[dec_c].receive_feedback(dec_arm, reward)\n",
    "            regret.append(self.delta[dec_c][dec_arm])\n",
    "        return regret\n",
    "    \n",
    "    def ucb_perf(self, T, repeat):\n",
    "        avg_regret = np.array([0.0 for i in range(T)])\n",
    "        for run in range(repeat):\n",
    "            #reset learners\n",
    "            self.reset_learners()\n",
    "            regret = np.array(self.ucb(T))\n",
    "            avg_regret += regret/repeat\n",
    "        return np.cumsum(avg_regret)\n",
    "    \n",
    "    def ucb_c_perf(self, T, repeat):\n",
    "        avg_regret = np.array([0.0 for i in range(T)])\n",
    "        for run in range(repeat):\n",
    "            #reset learners\n",
    "            self.reset_learners()\n",
    "            regret = np.array(self.ucb_c(T))\n",
    "            avg_regret += regret/repeat\n",
    "        return np.cumsum(avg_regret)\n",
    "            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_arms = [3,2,3]\n",
    "theta_array = [0.1, 0.5, 0.2]\n",
    "sigma_array = [1,1,1]\n",
    "T = 10000\n",
    "repeat = 20\n",
    "plt_sample = range(1,T+1,int(T/20))\n",
    "mytestbed = NormalClusterTestBed(num_arms, theta_array, sigma_array)\n",
    "output = mytestbed.ucb_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'bs-', label='UCB')\n",
    "output = mytestbed.ucb_c_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'r', label='UCB-C')\n",
    "plt.legend(fontsize=12)\n",
    "plt.xlabel('Time', fontsize=15)\n",
    "plt.ylabel('Average regret', fontsize=15)\n",
    "plt.savefig('cluster1.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_arms = [10,5,10]\n",
    "theta_array = [0.1, 0.5, 0.2]\n",
    "sigma_array = [1,1,1]\n",
    "T = 10000\n",
    "repeat = 20\n",
    "plt_sample = range(1,T+1,int(T/20))\n",
    "mytestbed = NormalClusterTestBed(num_arms, theta_array, sigma_array)\n",
    "output = mytestbed.ucb_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'bs-', label='UCB')\n",
    "output = mytestbed.ucb_c_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'r', label='UCB-C')\n",
    "plt.legend(fontsize=12)\n",
    "plt.xlabel('Time', fontsize=15)\n",
    "plt.ylabel('Average regret', fontsize=15)\n",
    "plt.savefig('cluster2.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "num = 3\n",
    "obs_avg = np.array([0 for i in range(num)])\n",
    "obs_cnt = np.array([0 for i in range(num)])\n",
    "obs_avg[1] = (obs_avg[1] * obs_cnt[1] + 1)/(obs_cnt[1] + 1)\n",
    "obs_cnt[1] += 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1, 0])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "obs_avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1, 0])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "obs_cnt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sum(obs_avg * obs_cnt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1, 2, 3])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(range(num))+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0986122886681098"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.log(3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.1622776601683795"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sqrt(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([1, 2, 3, 4]), array([-1, -2, -3])]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "payoff = [np.array([1,2,3,4]), np.array([-1,-2,-3])]\n",
    "payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "largest = np.max([np.max(p) for p in payoff])\n",
    "largest"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([3, 2, 1, 0]), array([5, 6, 7])]"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "delta = [largest - p for p in payoff]\n",
    "delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "delta[0][2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1, 2, 3, 4, 5, 6, 7, 8, 9])"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = np.array(range(10))\n",
    "a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0,  1,  3,  6, 10, 15, 21, 28, 36, 45], dtype=int32)"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.cumsum(a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> AISTATS Arxiv/Simulation/Prototyping.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Prototype Developing for Linear Bandits with Side Observations\n",
    "Suppose a graph over users and a universal set of articles  \n",
    "https://docs.google.com/document/d/1Vb26PCYE0MO8qqXkUDUrOVgNLtOpQM5BKhQiqg05gtM/edit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "unitTestOn = True\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0, 2, 5, 9], [0, 1, 5, 7], [2, 3, 5, 8], [0, 2, 3, 6, 7, 8], [4, 6, 7], [0, 5, 6, 9], [5, 6, 8], [6, 7], [1, 5, 8], [2, 9]]\n",
      "(10,)\n",
      "4.350470090791317\n",
      "2.513528741635384\n",
      "2.5502462900627174\n",
      "3.2775728137203353\n",
      "2.634413621355443\n",
      "4.694136794143082\n",
      "3.7108629724161917\n",
      "3.2273715637887617\n",
      "4.796369701389509\n",
      "4.2330243911304954\n",
      "[36.4075374 36.4075374 36.4075374 36.4075374 36.4075374 36.4075374\n",
      " 36.4075374 36.4075374 36.4075374 36.4075374]\n"
     ]
    }
   ],
   "source": [
    "if unitTestOn:\n",
    "    myEnvironment = LinearEnvironment(er=0.3)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    print(neighbors)\n",
    "    print(context[0].shape)\n",
    "    for i in range(10):\n",
    "        print(myEnvironment.feedback(0, 0))\n",
    "    optimalValue = myEnvironment.optimal_value(10)\n",
    "    print(optimalValue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit):\n",
    "    T = 10000\n",
    "    dim=2\n",
    "    numOfUsers=2\n",
    "    numOfArticles=10\n",
    "    er=0.3\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    optPayoff = myEnvironment.optimal_value(T)\n",
    "    # run experiments\n",
    "    repeat = 10\n",
    "    avg_regret = [0 for t in range(T)]\n",
    "    for run in range(repeat):\n",
    "        if run%10 == 0: \n",
    "            print('running round '+str(run)+'\\n')\n",
    "        payoff = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "        for t in range(T):\n",
    "            avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "    cum_regret = [avg_regret[0]]\n",
    "    for t in range(1,T):\n",
    "        cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "    plt.semilogx(cum_regret)\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## LinUCB proposed by Li et. al.\n",
    "https://dl.acm.org/doi/pdf/10.1145/1772690.1772758"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n",
      "running round 10\n",
      "\n",
      "running round 20\n",
      "\n",
      "running round 30\n",
      "\n",
      "running round 40\n",
      "\n",
      "running round 50\n",
      "\n",
      "running round 60\n",
      "\n",
      "running round 70\n",
      "\n",
      "running round 80\n",
      "\n",
      "running round 90\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(LinUCB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-48-305c836cf247>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mLinUCB_N\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-16-9fcbe345a16b>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit)\u001b[0m\n\u001b[0;32m     14\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[1;36m10\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m             \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m         \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-47-cec49a7d9b6b>\u001b[0m in \u001b[0;36mLinUCB_N\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0maction\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0muser\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnumOfUsers\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36mdot\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed(LinUCB_N)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Barycentric Spanner approximate solver\n",
    "http://www.cs.cornell.edu/courses/cs683/2007sp/papers/OLSP.pdf  \n",
    "https://www.stat.berkeley.edu/~bartlett/courses/2014fall-cs294stat260/lectures/linear-bandits-2-notes.pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det(res)) <= 0:\n",
    "        res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = S[j]\n",
    "            det_value.append(abs(np.linalg.det(res_copy)))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = S[i_max]\n",
    "    print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det(res))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = S[j]\n",
    "            new_tmp = abs(np.linalg.det(res_copy))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = S[j]\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)\n",
    "\n",
    "def oracle_linear_approx(gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    c = np.array(gap)\n",
    "    Aeq = np.ones((1,k))\n",
    "    beq = np.array([T])\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    Aub =np.array([1 if g>0 else 0 for g in gap]).reshape(1,k)\n",
    "    bub =np.array([2*dim**3 * fn*gap_max/(gap_min**3)])\n",
    "    #TODO: the remaining constraints are not linear since xxT is not invertible\n",
    "    return opt.linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq).x\n",
    "    \n",
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    x_0 = np.ones(k)*T/k\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAD8CAYAAACVZ8iyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO3deXRc9Xn/8fej1ba8y/K+27KxIcQmBpt9B0MWICtOGxxKcZJCmqW/NiRNf6QBmuT8TktDm6SF4tjQJkCBBBcMruOwG2PLS7wCkm3ZkjdtlrzI1jLz/P6YKzKIkbXrzkif1zlzZua533vnma995qO5986MuTsiItK3pYXdgIiIhE9hICIiCgMREVEYiIgICgMREUFhICIiQEbYDXTUiBEjfPLkyWG3ISKSUjZu3Fjh7nnN6ykbBpMnT6agoCDsNkREUoqZ7UtU124iERFRGIiIiMJARERQGIiICAoDERFBYSAiIigMRERSxt6Kk7z6Xjl1jZEu37bCQEQkRfx28wFu/+V6GiNd/zs0CgMRkRSxuaSaGaMGkZPd9Z8XVhiIiKSAaNTZsv8ocycO7ZbtKwxERFLA3sqTHDvdyNwJw7pl+woDEZEUsHl/NQBz9M5ARKTv2lJylEHZGUzPG9gt21cYiIikgM37qzl3whDS0qxbtq8wEBFJcqfqI7xz+Hi3HS8AhYGISNLbdqCGSNSZM6F7jheAwkBEJOltKTkKdN/BY1AYiIgkvc37q5kwvD8jBmZ322MoDEREktyWkupuPV4ACgMRkaR2qOYUh2pOd+vxAmhDGJhZPzNbb2Z/MLMdZvb3QX2Kmb1tZoVm9qSZZQX17OB+UbB8cty2vhvU3zWz6+PqC4NakZnd0/VPU0QkNW0JPmzWXV9D0aQt7wzqgKvc/aPAHGChmS0AfgI86O75wFHgjmD8HcBRd58OPBiMw8xmA7cCZwMLgZ+bWbqZpQM/A24AZgOLgrEiIn3elpJqstLTmD12cLc+Tqth4DEngruZwcWBq4Cng/py4Obg9k3BfYLlV5uZBfUn3L3O3fcCRcAFwaXI3fe4ez3wRDBWRKTP27y/mtljB5Odkd6tj9OmYwbBX/BbgDJgNbAbqHb3xmBIKTAuuD0OKAEIltcAufH1Zuu0VBcR6dMaI1G2Hqju9uMF0MYwcPeIu88BxhP7S35WomHBdaLPSnsH6h9iZkvMrMDMCsrLy1tvXEQkhb1z+DinG6LdfrwA2nk2kbtXA68AC4ChZtb0CwvjgYPB7VJgAkCwfAhQFV9vtk5L9USP/7C7z3P3eXl5ee1pXUQk5WwpCQ4ed/NppdC2s4nyzGxocLs/cA2wC3gZ+GwwbDHwXHB7RXCfYPnv3d2D+q3B2UZTgHxgPbAByA/OTsoidpB5RVc8ORGRVLZ5fzW5OVlMGN6/2x+rLb+dNgZYHpz1kwY85e7Pm9lO4Akzux/YDDwajH8UeNzMioi9I7gVwN13mNlTwE6gEbjL3SMAZnY3sApIB5a6+44ue4YiIilqS8lR5kwYSuwcnO7Vahi4+1ZgboL6HmLHD5rXTwOfa2FbDwAPJKivBFa2oV8RkT6hpraB3eUnuWVuz5xPo08gi4gkoS2lwS+b9cDxAlAYiIgkpY3FVaRZ935TaTyFgYhIEirYd5RZYwYzMLsth3Y7T2EgIpJkGiNRtpRUM29Sz+wiAoWBiEjS2Xaghtr6COdPGd5jj6kwEBFJMm/tqQRgwdTcHntMhYGISJJZt6eKGaMGdusvmzWnMBARSSINkSgFxVU9+q4AFAYiIklle3C8YP4UhYGISJ+1bk8VAPOn9tzBY1AYiIgklXV7Kskf2bPHC0BhICKSNBqD4wU9/a4AFAYiIklj+8FjnKyP9PjBY1AYiIgkjXXB5wsu6MEPmzVRGIiIJIm391QyLS+HkYP69fhjKwxERJJAYyTKhuKjzA9hFxEoDEREksK2AzWcqGvkomkKAxGRPuvNogoALtQ7AxGRvuu1wgrOGTeY3B7+fEEThYGISMhO1DWyef9RLpmeF1oPCgMRkZC9vaeShohzWf6I0HpQGIiIhOz1wgr6Zabxsck998tmzbUaBmY2wcxeNrNdZrbDzL4R1H9gZgfMbEtwuTFune+aWZGZvWtm18fVFwa1IjO7J64+xczeNrNCM3vSzLK6+omKiCSr1wvLmT8ll+yM9NB6aMs7g0bgr9x9FrAAuMvMZgfLHnT3OcFlJUCw7FbgbGAh8HMzSzezdOBnwA3AbGBR3HZ+EmwrHzgK3NFFz09EJKkdqD7F7vKTXBriLiJoQxi4+yF33xTcPg7sAsadYZWbgCfcvc7d9wJFwAXBpcjd97h7PfAEcJOZGXAV8HSw/nLg5o4+IRGRVPJGYTkAl+aHd/AY2nnMwMwmA3OBt4PS3Wa21cyWmlnTzq5xQEncaqVBraV6LlDt7o3N6okef4mZFZhZQXl5eXtaFxFJSq8XVjByUDYzRg0MtY82h4GZDQSeAb7p7seAXwDTgDnAIeAfm4YmWN07UP9w0f1hd5/n7vPy8sJNURGRzopGnTeLKrg0P4/YTpLwZLRlkJllEguC/3L3ZwHc/Ujc8keA54O7pcCEuNXHAweD24nqFcBQM8sI3h3EjxcR6bV2HDzG0dqG0I8XQNvOJjLgUWCXu/9TXH1M3LBbgO3B7RXArWaWbWZTgHxgPbAByA/OHMoidpB5hbs78DLw2WD9xcBznXtaIiLJ77XgeMHF08MPg7a8M7gY+BKwzcy2BLXvETsbaA6xXTrFwFcA3H2HmT0F7CR2JtJd7h4BMLO7gVVAOrDU3XcE2/sO8ISZ3Q9sJhY+IiK92ivvljF7zGDyBoXzFRTxWg0Dd3+DxPv1V55hnQeABxLUVyZaz933EDvbSESkT6g51cCm/dV89fKpYbcC6BPIIiKheKOwgkjUuWLmyLBbARQGIiKheOXdMgb1y2DuhKFhtwIoDEREepy78+p75VyWn0dGenK8DCdHFyIifcg7h49TdryOy2ckz+elFAYiIj3stfdip5RepjAQEem7Xn2vnJmjBjF6SL+wW3mfwkBEpAfV1Dbw9t4qrpqVHGcRNVEYiIj0oDXvHCESda6bPSrsVj5AYSAi0oNe2n6Y0YP78dHxyXFKaROFgYhID6mtb+TV98q5/uxRpKWF+y2lzSkMRER6yKvvllPXGGXhOWNaH9zDFAYiIj3kpR2HGZ6Txfkh/vB9SxQGIiI9oK4xwu93lXHtrFFJ86njeMnXkYhIL7S2qJLjdY0sPGd02K0kpDAQEekBL20/zMDsDC6anht2KwkpDEREulljJMrqXUe46qyRZGekh91OQgoDEZFutqH4KFUn67khSXcRgcJARKTbvbT9ENkZaVw+M3m+mK45hYGISDeKRp1VO45w+Yw8BmS15Wfnw6EwEBHpRn8orebwsdNJexZRE4WBiEg3emHrITLTjavPSq4vpmuu1TAwswlm9rKZ7TKzHWb2jaA+3MxWm1lhcD0sqJuZPWRmRWa21czOi9vW4mB8oZktjqt/zMy2Bes8ZGbJ9aUdIiIdEIk6K/5wkMtnjGTIgMyw2zmjtrwzaAT+yt1nAQuAu8xsNnAPsMbd84E1wX2AG4D84LIE+AXEwgO4F5gPXADc2xQgwZglcest7PxTExEJ19t7Kik7XsfNc8eG3UqrWg0Ddz/k7puC28eBXcA44CZgeTBsOXBzcPsm4DGPWQcMNbMxwPXAanevcvejwGpgYbBssLu/5e4OPBa3LRGRlPX8tkMMyErnmlnJvYsI2nnMwMwmA3OBt4FR7n4IYoEBNP1szzigJG610qB2pnppgnqix19iZgVmVlBeXt6e1kVEelRjJMqq7Ye58qyR9MtMzg+axWtzGJjZQOAZ4JvufuxMQxPUvAP1DxfdH3b3ee4+Ly8vec/XFRF5o6iCypP1fPLc5N9FBG0MAzPLJBYE/+XuzwblI8EuHoLrsqBeCkyIW308cLCV+vgEdRGRlPXbzQcY0j+TK89KjT9c23I2kQGPArvc/Z/iFq0Ams4IWgw8F1e/LTiraAFQE+xGWgVcZ2bDggPH1wGrgmXHzWxB8Fi3xW1LRCTlnKxrZNWOI9z4kTFJ+11EzbXl43AXA18CtpnZlqD2PeDHwFNmdgewH/hcsGwlcCNQBNQCtwO4e5WZ3QdsCMb90N2rgttfA5YB/YEXg4uISEp6afthTjVE+Mx5CQ9/JqVWw8Dd3yDxfn2AqxOMd+CuFra1FFiaoF4AnNNaLyIiqeDZzaVMHD6Aj01Kvl80a4k+gSwi0oUOVp9i7e5KPn3eOFLp87MKAxGRLvTbLQdwh1vmps4uIlAYiIh0GXfn2U0HmDdpGJNyc8Jup10UBiIiXWRraQ1FZSf4zMfGtz44ySgMRES6yDObSsnOSOPj544Ju5V2UxiIiHSBusYIK/5wkOvOHs3gfsn9DaWJKAxERLrA73eVUV3bkFKfLYinMBAR6QLPbCpl1OBsLs1Pja+faE5hICLSSWXHTvPyu+XcPHcc6Wmp89mCeAoDEZFOeqqghEjUufX8iWG30mEKAxGRTohGnacKSrlwai5TRqTWZwviKQxERDphfXEV+6tq+fz5qffZgngKAxGRTnhqQwmDsjNYeHbqfbYgnsJARKSDamobeGHbIT41Zyz9s1LjdwtaojAQEemgZzeXUtcY5YvzU/fAcROFgYhIB0SjzvK1xcydOJSzxw4Ju51OUxiIiHTA60UVFFfW8uWLJofdSpdQGIiIdMDytcWMGJjFwnNGh91Kl1AYiIi0U1HZCX7/Thl/umBSyvzgfWsUBiIi7fToG3vJykjjSwsmhd1Kl1EYiIi0Q+WJOp7dVMpnzhtH7sDssNvpMq2GgZktNbMyM9seV/uBmR0wsy3B5ca4Zd81syIze9fMro+rLwxqRWZ2T1x9ipm9bWaFZvakmWV15RMUEelK/7luP3WNUe64ZErYrXSptrwzWAYsTFB/0N3nBJeVAGY2G7gVODtY5+dmlm5m6cDPgBuA2cCiYCzAT4Jt5QNHgTs684RERLrL6YYIj68r5sqZeUwfOSjsdrpUq2Hg7q8BVW3c3k3AE+5e5+57gSLgguBS5O573L0eeAK4ycwMuAp4Olh/OXBzO5+DiEiPeG7LASpO1HPnpVPDbqXLdeaYwd1mtjXYjTQsqI0DSuLGlAa1luq5QLW7NzarJ2RmS8yswMwKysvLO9G6iEj7uDv/8fpeZo0ZzIXTcsNup8t1NAx+AUwD5gCHgH8M6ol+1cE7UE/I3R9293nuPi8vLzV/TUhEUtOr75VTWHaCOy+dQmynRu+S0ZGV3P1I020zewR4PrhbCkyIGzoeOBjcTlSvAIaaWUbw7iB+vIhI0nj4tT2MGpzNJ84dG3Yr3aJD7wzMLP67Wm8Bms40WgHcambZZjYFyAfWAxuA/ODMoSxiB5lXuLsDLwOfDdZfDDzXkZ5ERLrLlpJq1u6u5M8vmUpWRu88I7/VdwZm9mvgCmCEmZUC9wJXmNkcYrt0ioGvALj7DjN7CtgJNAJ3uXsk2M7dwCogHVjq7juCh/gO8ISZ3Q9sBh7tsmcnItIF/u2V3Qzpn8miXvDtpC1pNQzcfVGCcosv2O7+APBAgvpKYGWC+h5iZxuJiCSd4oqTrNp5mL+4YhoDszu0Zz0l9M73OyIiXeTRN/aSmZbG4gsnh91Kt1IYiIi0oOz4aZ4sKOHT541j5OB+YbfTrRQGIiIteOS1PTRGonzl8mlht9LtFAYiIgkcqjnF8rf2ccvc8UwZkRN2O91OYSAiksC//L4Id+eb1+SH3UqPUBiIiDRTerSW/y4o4fPzJjBh+ICw2+kRCgMRkWZ++rtCzIy7r5oedis9RmEgIhKnqOwEz2wq5UsLJjFmSP+w2+kxCgMRkTg/fnEXA7Iy+Isrev8ZRPEUBiIigdfeK+d3u8q4+6rpveonLdtCYSAiAjRGotz3/E4m5Q7g9osnh91Oj1MYiIgA//X2fgrLTvC3N84iOyM97HZ6nMJARPq86tp6Hvzde1w8PZdrZ48Ku51QKAxEpM/7598VcuxUA3/3idm98lfM2kJhICJ9WuGR4zy+bh9fnD+Rs0YPDrud0CgMRKTPcnd++PxOcrLS+fa1M8NuJ1QKAxHps37/ThmvF1bwzWtmMDwnK+x2QqUwEJE+qb4xyv0v7GJaXg5funBS2O2ETmEgIn3SY28Vs7fiJN//xGwy0/VSqBkQkT6n8kQdP11TyBUz87hy5siw20kKCgMR6XN+/OI7nKqP8P2Pzw67laTRahiY2VIzKzOz7XG14Wa22swKg+thQd3M7CEzKzKzrWZ2Xtw6i4PxhWa2OK7+MTPbFqzzkPXVk3xFpEe8UVjBf28s5c7LpjJ95MCw20kabXlnsAxY2Kx2D7DG3fOBNcF9gBuA/OCyBPgFxMIDuBeYD1wA3NsUIMGYJXHrNX8sEZEucbKukXue3crUETl84+q+8QtmbdVqGLj7a0BVs/JNwPLg9nLg5rj6Yx6zDhhqZmOA64HV7l7l7keB1cDCYNlgd3/L3R14LG5bIiJd6v+tepcD1af4yWfPpV9m3/v+oTPp6DGDUe5+CCC4bjoCMw4oiRtXGtTOVC9NUBcR6VIFxVUsf6uY2xZM4vzJw8NuJ+l09QHkRPv7vQP1xBs3W2JmBWZWUF5e3sEWRaSvOd0Q4W+e2crYIf3564Vnhd1OUupoGBwJdvEQXJcF9VJgQty48cDBVurjE9QTcveH3X2eu8/Ly8vrYOsi0tf8dE0he8pP8qNPf4SB2Rlht5OUOhoGK4CmM4IWA8/F1W8LzipaANQEu5FWAdeZ2bDgwPF1wKpg2XEzWxCcRXRb3LZERDpt/d4q/v3V3Xz2Y+O5bIb+iGxJqxFpZr8GrgBGmFkpsbOCfgw8ZWZ3APuBzwXDVwI3AkVALXA7gLtXmdl9wIZg3A/dvemg9NeInbHUH3gxuIiIdNqp+gh/8/QfGD9sAD/41Nlht5PUWg0Dd1/UwqKrE4x14K4WtrMUWJqgXgCc01ofIiLt9cPnd1BcWcuv7pyv3UOt0CeQRaRXemHrIX69voSvXTGNi6aNCLudpKcwEJFep6Sqlnue3cqcCUP59rUzwm4nJSgMRKRXaYxE+cYTm8HhXxbN1TeStpF2oolIr/LTNYVs2l/NQ4vmMmH4gLDbSRmKTBHpNdburuBfXy7i8/PG86mPjg27nZSiMBCRXqH8eB3fenILU0bk6DTSDlAYiEjKa4hEuetXm6g51cC/LjqPAVnaA95emjERSWnuzr0rdrB+bxX//IU5zB47OOyWUpLeGYhISnt83T5+9fZ+vnr5NG6eqy897iiFgYikrHV7Kvn7/9nJNbNG8tfXzwy7nZSmMBCRlFRUdpyv/udGJuUO4MEvzCE9Tb+Y2xkKAxFJOYdrTrN46QYy0oxffvl8BvXLDLullKcwEJGUUnOqgcVL11NdW8+y2y9gUm5O2C31CjqbSERSxumGCHc+VsCeihP88ssXcM64IWG31GsoDEQkJUSizree3ML6vVU8tGgul+Trm0i7knYTiUjSc3d+sGIHL24/zPc/PktfNdENFAYiktTcnfue38Xj6/ax5LKp/PmlU8NuqVdSGIhI0nJ3HnhhF0vf3MuXL5rMd284K+yWei2FgYgkJXfnRy++w3+8sZfbLpzEvZ+cjZk+S9BddABZRJJONOrc98JOfvlmMX+6YCJ//6mzFQTdTGEgIkmlMRLlO89s45lNpdx+8WT+7uN6R9ATFAYikjRO1DVy96828cq75Xz72hl8/arpCoIe0qljBmZWbGbbzGyLmRUEteFmttrMCoPrYUHdzOwhMysys61mdl7cdhYH4wvNbHHnnpKIpKKSqlo+8/O1vF5YwT/c8hH+8up8BUEP6ooDyFe6+xx3nxfcvwdY4+75wJrgPsANQH5wWQL8AmLhAdwLzAcuAO5tChAR6Rs27jvKLT9/k4M1p1h2+/l8cf7EsFvqc7rjbKKbgOXB7eXAzXH1xzxmHTDUzMYA1wOr3b3K3Y8Cq4GF3dCXiCShZzaWsuiRdeRkZ/Cbv7iYS/Pzwm6pT+rsMQMH/tfMHPh3d38YGOXuhwDc/ZCZjQzGjgNK4tYtDWot1T/EzJYQe1fBxIn6y0EklTVEojzwwi6WrS3mwqm5/OxPzmN4TlbYbfVZnQ2Di939YPCCv9rM3jnD2EQ7//wM9Q8XY2HzMMC8efMSjhGR5FdSVcs3n9zCxn1H+bOLp/C9G88iI10fewpTp8LA3Q8G12Vm9hti+/yPmNmY4F3BGKAsGF4KTIhbfTxwMKhf0az+Smf6EpHk5O78en0J97+wkzQzHlo0V98zlCQ6HMVmlmNmg5puA9cB24EVQNMZQYuB54LbK4DbgrOKFgA1we6kVcB1ZjYsOHB8XVATkV6k7Nhp/mzZBr73m23MnTiUl755qYIgiXTmncEo4DfBqV8ZwK/c/SUz2wA8ZWZ3APuBzwXjVwI3AkVALXA7gLtXmdl9wIZg3A/dvaoTfYlIknlx2yG+95ttnGqI8INPzua2CyeTpp+pTCrmnpq73ufNm+cFBQVhtyEiZ1B1sp77n9/Js5sPcO74ITz4hTlMyxsYdlt9mpltjPsowPv0CWQR6XKRqPOf6/bxj//7LrX1Ef7yqul8/ep8MnWQOGkpDESkS721u5L7X9jJjoPHuGT6CP7vJ2czY9SgsNuSVigMRKRL7Ck/wY9efIfVO48wbmh//mXRXD5x7hh9pUSKUBiISKdU19bz0zWFPP7WPrIz0vjr62dyxyVT6JeZHnZr0g4KAxHpkOOnG1j2ZjGPvL6HE3WNfOH8iXzr2nxGDuoXdmvSAQoDEWmXY6cbePytfTzy+h6qaxu4ZtZI/s/1Mzlr9OCwW5NOUBiISJuUHq1l+dpifr2+hBN1jVw5M49vXTuDc8cPDbs16QIKAxFpkbuzuaSaZW8Ws3LbIaLufPzcsXzlsqmcM25I2O1JF1IYiMiH1DVGWLntEMveLOYPpTUMys7gtgsn8+eXTmHs0P5htyfdQGEgIu8rKjvO0xsP8PTGEipO1DMtL4f7bjqbW84bz8BsvVz0ZvrXFenjDtec5qXth/jtloNsKakmPc24cuZIbrtwEpdMH6HvEOojFAYifVDZsdO8uP0wz289yIbiowDMHDWIv71xFjfPHUfeoOyQO5SepjAQ6QPcnaKyE7xeWMGad46wdncl7rEA+Pa1M7jxI6OZPlJfGdGXKQxEeqmD1adYu7uStbsreLOogiPH6gCYMiKHr185nU9+dCz5+s4gCSgMRHoBd+dQzWk2FFexbk8la3dXsq+yFoDhOVlcNC2XS6aP4OLpI5gwfEDI3UoyUhiIpKDy43VsP1DDtuCytbT6/b/8B2VnMH9qLrddOJmLpuUyc9QgHQSWVikMRJKYu1N+InjhLz3GtgM1bD9Qw+Fjp98fM3VEDgum5jJ3wlDOmzSM2WMG68flpd0UBiJJwN2pPFnPvsqT7K2oZdehY+w4WMN7R05QdbIeALOmF/7hnDNuCB8ZN4TZYwczqF9myN1Lb6AwEOkh0ahz+Nhp9lXWsq/yJMWVteyvOklxRez+yfrI+2OzM9KYNWYw1589ihmjBnHOuCHMGjNYH/ySbqP/WSJdoDESpex4HYdqTnPk2OkPXtec5tCxUxypqaM+En1/ncx0Y8KwAUzKHcAFU4YzKXcAk3NzmJg7gEnDB2hXj/QohYFIM+7OqYYI1bUN1JxqeP+65lT9B+6XH697/wW//EQd7h/cTnZGGqOH9GP04H6cN3EYo4f0Y+LwAUwansOk3AGMHdqfdB3YlSSRNGFgZguBnwLpwH+4+49DbklShLtTH4lS1xjldEOEuobY7brGCCfrIpysa+R4XSMng8vx07HrE3GX46cbqa6tp+ZUIzWn6mmIeIuPl5FmDOmfSe7ALEYP6c9Zowczakg/xgQv/E0BMHRApn7yUVJGUoSBmaUDPwOuBUqBDWa2wt13httZ3+TuRKJOYzR2HXEnEkl0P0rUY/XGSNyy4H7Tskg0+v79hohT3/jHF+u6xih1DVFONza9iAe1xih1DZEPjUu8PNr6k2pmQFY6A7MzGJidQU52BoP7Z3DW6MEM7p/J0AGZDOmfydD+seshTfcHZDGkfyY5Wel6kZdeJynCALgAKHL3PQBm9gRwE9BiGOytOMltS9e/f9+bv0dPINEQ58PF5uM6vF7CJhJvK+oQdcc99lyiHtSjsTrErpvG4X+83zTuA+sF23FvZb0E48KQmW5kZ6STnZEWu2TG3c6IvXDn5qSTnfnHWmxc2hnXy8n+44v+wH6xF/6crAztnhFpJlnCYBxQEne/FJjffJCZLQGWAOSMmcaxUw3Nln94w81Lif6iS/Sy0HyYJRrVSskS9WSJtmWkpxlmsf7SLLZumhlmsXqaxe6nWWxhWoJxaUYwtoX1iFuvhXFmse4y0oz0dCPdYr1lpMWu09PS4m7/cVla3JiMtDTS0iAjLe0DY5quszM++KKelZGmF2eRkCVLGCR6JfjQ36ju/jDwMMC8efP8t3dd3N19iYj0Ccly7lopMCHu/njgYEi9iIj0OckSBhuAfDObYmZZwK3AipB7EhHpM5JiN5G7N5rZ3cAqYqeWLnX3HSG3JSLSZyRFGAC4+0pgZdh9iIj0Rcmym0hEREKkMBAREYWBiIgoDEREBLC2fI1DMjKzcmBfcHcIUNNsSHyt+fIRQEU3tZaol65a50zjWlrW2ty0VIu/r/nSfGm+2jcumedrkrvnfaga+16a1L4AD5+p1nw5UNCTvXTVOmca19Ky1ubmDHMUP3+aL82X5quXz1dv2U30P63UEi3vLh15rLauc6ZxLS1rbW5aqvXUnGm+2kfz1T6arzZK2d1EnWFmBe4+L+w+UoXmq300X+2j+Wqf7pqv3vLOoL0eDruBFKP5ah/NV/tovtqnW+arT74zEBGRD+qr7wxERCSOwkBERBQGIiKiMADAzHLMbLmZPWJmfxJ2P8nOzKaa2aNm9nTYvaQCM7s5+L/1nJldF3Y/yc7MZpnZv5nZ02b2tbD7SQXBa9hGM/tER7fRa8PAzJaaWZmZbdjxmwQAAAIfSURBVG9WX2hm75pZkZndE5Q/DTzt7ncCn+rxZpNAe+bL3fe4+x3hdJoc2jlfvw3+b30Z+EII7YaunfO1y92/Cnwe6JOnnLbz9QvgO8BTnXnMXhsGwDJgYXzBzNKBnwE3ALOBRWY2m9jPbJYEwyI92GMyWUbb50s6Nl/fD5b3Rctox3yZ2aeAN4A1Pdtm0lhGG+fLzK4BdgJHOvOAvTYM3P01oKpZ+QKgKPjLth54AriJ2G8wjw/G9No5OZN2zlef1575spifAC+6+6ae7jUZtPf/l7uvcPeLgD6527ad83UlsAD4InCnmXXoNSxpfumsh4zjj+8AIBYC84GHgH81s4/Ts19dkewSzpeZ5QIPAHPN7Lvu/qNQuks+Lf3/+jpwDTDEzKa7+7+F0VwSaun/1xXEdt1mo18/jJdwvtz9bgAz+zJQ4e7Rjmy8r4WBJai5u58Ebu/pZlJAS/NVCXy1p5tJAS3N10PE/uCQD2ppvl4BXunZVlJCwvl6/4b7ss5svK/tEikFJsTdHw8cDKmXVKD5ah/NV/tovtqnW+err4XBBiDfzKaYWRZwK7Ai5J6SmearfTRf7aP5ap9una9eGwZm9mvgLWCmmZWa2R3u3gjcDawCdgFPufuOMPtMFpqv9tF8tY/mq33CmC99UZ2IiPTedwYiItJ2CgMREVEYiIiIwkBERFAYiIgICgMREUFhICIiKAxERASFgYiIAP8frgpV1HKGU2QAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore_N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Optimal_LP)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 260,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [[0.0, 0.40474549876368016, 0.43013777310706547, 0.16053042930739891, 0.015897841911241106], [0.0, 0.41514607063835407, 0.6587836379603837, 0.1957946244092681, 0.01669059518006688]]\n",
      "\n",
      "neighbors = [[0, 1], [1]]\n",
      "\n",
      "sol = [[5598.77647774    0.            0.          122.13841588 4279.08510639]\n",
      " [6191.25627065    0.            0.            0.         3808.74372935]]\n",
      "\n",
      "value = 151.2053506133165\n",
      "\n",
      "Lattimore\n",
      "\n",
      "sol = [5680.37491465    0.            0.          130.47837485 4189.14671051]\n",
      "\n",
      "value = 87.54414167592785\n",
      "\n",
      "sol = [9.97631131e+03 5.40085957e-08 1.22246350e-06 2.36886849e+01\n",
      " 6.15826277e-12]\n",
      "\n",
      "value = 4.638117986018438\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfUsers = 2\n",
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles)\n",
    "neighbors, context = myEnvironment.reveal()\n",
    "\n",
    "mean = [[random.random() for j in range(numOfArticles)] for user in range(numOfUsers)]\n",
    "gap = [[np.max(mean[user]) - m for m in mean[user]] for user in range(numOfUsers)]\n",
    "sol = oracle_LP(gap, T, dim, context, neighbors)\n",
    "constr = oracle_constr_LP(sol, gap, T, dim, context, neighbors)\n",
    "value = oracle_obj_LP(sol.flatten(),gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"neighbors = {neighbors}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "#print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")\n",
    "print(\"Lattimore\\n\")\n",
    "for user in range(numOfUsers):\n",
    "    sol = oracle(gap[user], T, dim, context)\n",
    "    constr = oracle_constr(sol, gap[user], T, dim, context)\n",
    "    value = oracle_obj(sol,gap[user])\n",
    "    print(f\"sol = {sol}\\n\")\n",
    "    #print(f\"constr = {constr}\\n\")\n",
    "    print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 236,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [0.0, 0.2278274298623254, 0.39100994039928316, 0.23149039679159888, 0.1580301193094138]\n",
      "\n",
      "sol = [8948.98155406    0.            0.            0.         1051.01844594]\n",
      "\n",
      "constr = [4.05571167e+04 1.37733179e-03 5.79023265e-03 2.01064479e-03\n",
      " 8.26324686e-15]\n",
      "\n",
      "value = 166.0925704083321\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "context = []\n",
    "for j in range(numOfArticles):\n",
    "    context.append(np.array([random.random() for k in range(dim)]))\n",
    "mean = [random.random() for j in range(numOfArticles)]\n",
    "gap = [np.max(mean) - m for m in mean]\n",
    "sol = oracle(gap, T, dim, context)\n",
    "constr = oracle_constr(sol, gap, T, dim, context)\n",
    "value = oracle_obj(sol,gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### modify x_0 to be logT or T\n",
    "### increase warm up phase to be logT\n",
    "### add multiple/periodic LP checks\n",
    "### regret calculate based on the expected gap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 229,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3"
      ]
     },
     "execution_count": 229,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [0, 0.5, 0.3, 0, .8]\n",
    "gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "np.min(gap_filter_index,axis = 0)[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = np.ones((5,))\n",
    "a[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.99999999, 2.49999999])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fun = lambda x: (x[0] - 1)**2 + (x[1] - 2.5)**2\n",
    "def my_constr(x):\n",
    "    return np.array([x[0] - 2 * x[1] + 10, -x[0] - 2 * x[1] + 6, -x[0] + 2 * x[1] + 10])\n",
    "cons = ({'type': 'ineq', 'fun': my_constr})\n",
    "bnds = ((0, None), (0, None))\n",
    "res = opt.minimize(fun, (2, 0), method='SLSQP', bounds=bnds, constraints=cons)\n",
    "res.x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1, 2, 3],\n",
       "       [2, 4, 6],\n",
       "       [3, 6, 9]])"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a=[1,2,3]\n",
    "b=[1,2,3]\n",
    "np.inner(np.array(a).reshape(3,1),np.array(b).reshape(3,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(10,)\n",
      "[[0 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[[1 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[1 1 2 3 4 5 6 7 8 9]\n",
      "[2 1 2 3 4 5 6 7 8 9]\n",
      "[[2 1 2 3 4]\n",
      " [5 6 7 8 9]]\n"
     ]
    }
   ],
   "source": [
    "a = np.arange(10)\n",
    "b = a.reshape(2,5)\n",
    "print(a.shape)\n",
    "print(b)\n",
    "b[0][0]=1\n",
    "print(b)\n",
    "print(a)\n",
    "a[0] = 2\n",
    "print(a)\n",
    "print(b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[2, 2, 2, 2, 2], [1, 1, 1, 1, 1], [], [], []]"
      ]
     },
     "execution_count": 175,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[] for i in range(5)]\n",
    "mu[0] = [0 for i in range(5)]\n",
    "mu[1] = [1 for i in range(5)]\n",
    "mu[0] = [2 for i in range(5)]\n",
    "mu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.40204850935007264, 0.04778061573678938, 0.5887568737356333, 0.3442413902067991, 0.09295688335971375], [0.7087977650533256, 0.9578188636881513, 0.47132113015014476, 0.32166401271584155, 0.05665219734414706], [0.08531710840080375, 0.6677651274580647, 0.8002726379622227, 0.9509235428046836, 0.3468975388244384], [0.8808357277785608, 0.07498054018440214, 0.42333513194765215, 0.7982724137493844, 0.02788303246870405], [0.12280071457455222, 0.8065228990020264, 0.5647204203410868, 0.03422784113411381, 0.635677222317901]]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([0.58875687, 0.95781886, 0.95092354, 0.88083573, 0.8065229 ])"
      ]
     },
     "execution_count": 182,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "confidence = [[random.random() for i in range(5)] for j in range(5)]\n",
    "print(confidence)\n",
    "np.max(confidence, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0.2426978792755886,\n",
       "  0.43487251790466364,\n",
       "  0.1196395593229006,\n",
       "  0.18051008656268985,\n",
       "  0.4623439192921842],\n",
       " [0.5200836150133619,\n",
       "  0.3523671889034039,\n",
       "  0.3535525730774157,\n",
       "  0.4323082252420105,\n",
       "  0.23820733581135634],\n",
       " [0.478000727337773,\n",
       "  0.2784046103282465,\n",
       "  0.12498195329830675,\n",
       "  0.1674436918233807,\n",
       "  0.3230823249956811],\n",
       " [0.40117844954747117,\n",
       "  0.13355218197718666,\n",
       "  0.9421643852845285,\n",
       "  0.8639733464837205,\n",
       "  0.6822805407620661],\n",
       " [0.6784347866277555,\n",
       "  0.0074071880570834026,\n",
       "  0.07709277171033968,\n",
       "  0.597740508428315,\n",
       "  0.02291942488661225]]"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[random.random() for i in range(5)] for j in range(5)]\n",
    "mu_prev = [[random.random() for i in range(5)] for j in range(5)]\n",
    "[[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(5)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(25,)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "np.array(gap).flatten().shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0, 10, 20, 30, 40],\n",
       "       [ 5,  6,  7,  8,  9],\n",
       "       [10, 11, 12, 13, 14],\n",
       "       [15, 16, 17, 18, 19],\n",
       "       [20, 21, 22, 23, 24]])"
      ]
     },
     "execution_count": 195,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res_list = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "res = np.array(res_list)\n",
    "np.sum(res[1])\n",
    "res[0] = res[0]/np.sum(res[0])*100\n",
    "res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> AISTATS Arxiv/Simulation/Testbed.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 0.1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue\n",
    "    \n",
    "    def regret_per_action(self):\n",
    "        Delta = []\n",
    "        for user in range(self.numOfUsers):\n",
    "            value = [np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)]\n",
    "            optValue = max(value)\n",
    "            Delta.append([optValue - value[article] for article in range(self.numOfArticles)])\n",
    "        return Delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    return payoff, decision\n",
    "\n",
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res\n",
    "\n",
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return 2*np.log(n) #f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    # x_0 = np.ones(k)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in gap]\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    # print(count)\n",
    "    return payoff, decision\n",
    "\n",
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    # print(count)\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    # x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in np.array(gap).flatten()]\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    # print(\"LP value:{}\".format(oracle_obj_LP(bounds.flatten(),gap)))\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.log(T)):#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.log(T)) or t%(dim*np.ceil(np.log(T))*numOfUsers*numOfArticles) == 0:#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit_list,\n",
    "            T = 10000,\n",
    "            dim=2,\n",
    "            numOfUsers=2,\n",
    "            numOfArticles=5,\n",
    "            er=1,\n",
    "            repeat=1,\n",
    "            display_dist=1,\n",
    "            display_On=False\n",
    "           ):\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    #optPayoff = myEnvironment.optimal_value(T)\n",
    "    delta = myEnvironment.regret_per_action()\n",
    "    plt_sample = range(1,T+1,int(T/20))\n",
    "    \n",
    "    # run experiments\n",
    "    for bandit in bandit_list:\n",
    "        print(f'running {bandit}')\n",
    "        #avg_regret = [0 for t in range(T)]\n",
    "        pseudo_regret = [0 for t in range(T)]\n",
    "        for run in range(repeat):\n",
    "            if run%display_dist == 0 and display_On: \n",
    "                print('running round '+str(run)+'\\n')\n",
    "            payoff, decision = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "            for t in range(T):\n",
    "                #avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "                pseudo_regret[t] += sum([delta[user][decision[t][user]] for user in range(numOfUsers)])/repeat\n",
    "        #cum_regret = [avg_regret[0]]\n",
    "        pseudo_cum_regret = [pseudo_regret[0]]\n",
    "        for t in range(1,T):\n",
    "            #cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "            pseudo_cum_regret.append(pseudo_cum_regret[-1]+pseudo_regret[t])\n",
    "        #plt.semilogx(cum_regret)\n",
    "        #plt.show()\n",
    "        plt.plot(plt_sample,[pseudo_cum_regret[i-1] for i in plt_sample], mark_up(bandit), label=label(bandit))\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig(f'dim_{dim}_numOfUsers_{numOfUsers}_numOfArticles_{numOfArticles}_er_{er}.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [],
   "source": [
    "def label(bandit):\n",
    "    label_map = {LinUCB:'LinUCB', LinUCB_N: 'LinUCB-N',Lattimore: 'Lattimore',Lattimore_N:'Lattimore-N',Optimal_LP:'Optimal-LP'}\n",
    "    return label_map[bandit]\n",
    "\n",
    "def mark_up(bandit):\n",
    "    line = {LinUCB: 'y-', LinUCB_N: 'p--', Lattimore: 'g^-', Lattimore_N: 'bs-', Optimal_LP: 'r'}\n",
    "    return line[bandit]\n",
    "\n",
    "def testplot(bandit_list):\n",
    "    counter = 1\n",
    "    T = 1000\n",
    "    #plt_sample = range(1,T+1,100)\n",
    "    plt_sample = np.logspace(1,np.log(T),num=10,base=2)\n",
    "    plt_sample = [int(np.ceil(i)) for i in plt_sample]\n",
    "    for bandit in bandit_list:\n",
    "        data = np.array(range(T))*counter\n",
    "        plt.plot(plt_sample,[data[i-1] for i in plt_sample],mark_up(bandit),label=label(bandit))\n",
    "        counter += 1\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig('test.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testplot([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function LinUCB_N at 0x00000221AD410CA8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB, Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 4, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAELCAYAAAD3HtBMAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdd3iT5frA8e+T7klbCpTRUkAEARVkL4UjKEvFwRBB3ANxHhQXguBC9OeBo0dUFFSUZR0giAIKlKWyQZAhUCgto4MOupPn98ebhu6mbdp03J/req8kzztyh5E77zOV1hohhBCirEzODkAIIUTNJAlECCFEuUgCEUIIUS6SQIQQQpSLJBAhhBDl4ursAKpKcHCwDg8Pd3YYQghRo+zYsSNOa92gqH11JoGEh4ezfft2Z4chhBA1ilIqqrh9UoUlhBCiXCSBCCGEKBdJIEIIIcpFEogQQohyqTON6CVJTk7m3LlzZGdnOzsUUU4+Pj40a9YMk0l+EwlRVep8AklOTubs2bM0bdoULy8vlFLODkmUkcVi4fTp08TFxdGwYUNnhyNEtRKbEsvoiNEsuWMJIb4hDr12nf+5du7cOZo2bYq3t7ckjxrKZDLRqFEjkpKSnB2KENXOjI0z2HRyEzM2zHD4tet8AsnOzsbLy8vZYYgKcnNzIycnx9lhCFGt/B79O/N2zsOiLczfPZ8zqWccev06X4UFyJ1HLSB/h0JAfFo8vx7/lbXH1rL2+FqOJR6z7TNrMzM2zOCDoR847P0kgQghRA2Vnp3OppObbAljV+wuNBo/dz96hvbkVNIpsi1G56Ascxbzd89nynVTHNYWUuersGqiyMhI2rRp4+wwhBBVIDYllusWXMeZ1DOYLWa2x2znrU1vMeCLAQTODOSGhTfw3rb38HX35dV+r7Llvi0kTE6gVWCrQnfmuXchjiIJpJoLDw9n7dq1+cr69u3LoUOH7Dp/wYIF9OnTp9Tr/vHHHwwZMoSAgACCgoLo1q0b8+fPB2D9+vWYTCZ8fX3x9fWladOmTJ06tQKfSghhD601k36ZRGRUJL0/7U2DWQ3o+klXXlj3AufTzvNY18dYNWYVCZMT2HDPBqZcN4WeoT1xNbmyNXorWeasfNfLMmexJXqLw+KTKizB1q1bGThwIFOmTOGLL76gfv367Ny5k5kzZ3LvvfcC0KRJE6KjowE4fvw4ffv2pVOnTgwfPtyZoQtR65y7eM7WjrH66GpOp5wG4PiF44xqP4qb29zMv1r8i0a+jUq8zq6Hd1V6rHIHUgOtX7+eZs2a2V6Hh4fzzjvvcNVVV1GvXj1GjRpFRkaG3dd79tlnGT9+PJMnTyY4OBilFJ07d2bp0qVFHt+iRQt69erFgQMHKvxZhKjrLmZdZPXR1Uz6ZRId53ak0TuNuDPiTr458A3uLu64KBcA3FzcCPIK4s4r7yw1eVQVuQMp4MiRp0hN3V2p7+Hr25HWrf/j0GsuXbqU1atX4+npSe/evVmwYAGPPPJIqeelpaWxdetWZsywv170yJEjbN682a7rC1HXFRzIl2PJYUfMDlvD95ZTW8gyZ+Hu4k7v0N68/q/XGdByAE18m9D6/daYtRmonEbwipIEUks88cQTNGnSBICbbrqJ3bvtS4KJiYlYLBYaN25c4nExMTEEBARgsVhISUnh1ltvLbJtRQiR3/QN04mMimTkspHU967Pb8d/IynTGPTaKaQTT3Z/kgEtB9AnrA/ebt628yasnIBFW/JdqzK64laEJJACHH1nUFVCQi79IvH29iYmJgYAV1fXIuf4ys7Oxs3NjcDAQEwmE7GxsbRt27bY6+dtA0lKSmLChAmMHz+eRYsWOfiTCFHznUk9w7pj61h+eDlL/zKqgiNPRtLMvxkj249kQMsB9A/vTwOfIhf6A6iSRvCKqtIEopQKBb4AQgAL8LHWerZSKghYAoQDJ4CRWutEZfRBmw0MAdKAe7TWO63XGg+8bL30a1rrz6vys9QUYWFhnDx5Eq21rUtfWloa586do3nz5nh7e9OzZ08iIiLo37+/XdesV68eY8aMYdSoUZUZuhA1RkpmChujNtqqpfaf2w+Ah4sHJkxYsOBmcuPmy2+2++6hKhrBK6qqG9FzgH9rra8AegCPKaXaAc8D67TWrYF11tcAg4HW1u0h4EMAa8KZCnQHugFTlVKBVflBqlJ2djYZGRm2rSxTdnTv3h1PT0/eeustMjIyuHjxIs8//zxdunShefPmALz99tssWLCAWbNmER8fD8CePXsYPXp0kddMTU1l8eLFtG/fvuIfTohqLu84jFzZ5mw2n9zMq+tfpe/8vgS9HcSwRcOYu2MujX0bM3PATFaPXY1SCgtGNVS2JbtSphNxpiq9A9FaxwKx1ucpSqmDQFPgFqCf9bDPgfXAZGv5F1prDWxTSgUopRpbj12jtU4AUEqtAQYBtbI+ZciQIfle9+7d2+5zPTw8WLlyJU8//TTvvvsuLi4u9O3bl6VLl9ruSHr16sWvv/7K1KlTee2113BxcaF169Y89thjtuvExMTg6+tru2aPHj346quvHPDphKjecicjfGr1U/Rs1pO1x9ey/sR6UrNSUSg6N+nMpJ6TGNByAL3DeuPp6gnUjDaMilLGd7MT3lipcGAj0AE4qbUOyLMvUWsdqJT6EXhLa73JWr4OI7H0Azy11q9Zy6cA6Vrrdwq8x0MYdy6EhYV1jooqvDb8wYMHueKKKxz++UTVk79L4Uink08TcTCCZ35+xtYTCuCyoMsY0GKA0Y7Roj9BXkFFnt/po07sPlO4M0vHkI41onoql1Jqh9a6S1H7nNKIrpTyBSKAp7TWySVMhFfUDl1Cef4CrT8GPgbo0qWLczKlEKJGSMpIYkPUBqMd49haDsYdzLffRblw55V38uWtX9p1vZqUJMqrygcSKqXcMJLHV1rrb63FZ61VU1gfz1nLo4HQPKc3A2JKKBdCiHyKasMAo0fTxqiNvPLbK/T6tBf1367PLYtvYd7OeTQPaM4r176Ch4uH7XizNhNxIKJWtWFUVJUmEGuvqk+Bg1rr/8uzazkw3vp8PPBDnvK7laEHkGRtR/kZuEEpFWhtPL/BWiaEEPnktmFM3zCdvWf38n9b/48hXw0hcGYg1y24jtcjX8eiLTzf53nWj19P4uREfrrrJ86nnUcXqNhw9GSENV1VV2H1BsYB+5RSuZWDLwJvAUuVUvcDJ4ER1n2rMLrwHsXoxnsvgNY6QSk1A/jTetz03AZ1IYTIdST+iG1BpQ+3f8iH2z8EoE39Ntzb8V4GtBxAv/B+BHgGFDq3JozDcLaq7oW1iaLbLwCuL+J4DTxWxLForT8DPnNcdEKI2iDLnMXqo6v5et/XfHPgG1sDuAkT/cL7sWD4AkLrhZZylbrRhlFRMhJdCFHjWbSFyKhIvt73NcsOLCMxI5FAz/xDwyxY2Bq9FTcXNydFWfvIbLxCiBpJa83uM7t5bs1zNP9Pc/p93o+F+xYyuPVgVo5Zycj2I3ExueQ7R9owHEvuQIQQ1VrB2WyPJR5j0b5FfL3/aw6cP4CryZVBlw3i7QFvc3Obm/Fx9wHgpV9fkjaMSiYJpI6KjIzkgQcesHtlQyGcZcbGGWyK2sSIZSMwW8xsjd4KQN+wvnw49EPuaHcHwd7Bhc6TNozKJ1VY1VxRS9qWpl+/fsybNy9fmVKKo0eP2l6XZVlcIZwhPTudD//8kI92fIQFC5tObuJCxgXeuv4tTjx5go33buSRLo8UmTxE1ZA7kAoqeHst8svJycHVVf6ZCftYtJEovtjzBcsOLCM5M9m2z83kRv/w/kzuM9mJEYq85A6kgnIHKVVlw1xiYiLDhg2jQYMGBAYGMmzYMNtaHS+99BKRkZFMnDgRX19fJk6cyLXXXgvA1Vdfja+vL0uWLClyWdxZs2Zx1VVX4ePjw/3338/Zs2cZPHgwfn5+DBgwgMTERNvxy5cvp3379gQEBNCvXz8OHjyY71ozZ860XSsnJ4eYmBhuv/12GjRoQIsWLZgzZ04V/WmJmuBI/BFe+e0VWs1pxXULrmPJX0sYdNkg3F3cbcfUxtlsazr5aVjAU6ufKnICtKJk5mTyR8wfWLSFuTvmsuvMrnz/4IvTMaQj/xlU/oWrLBYL9957L0uXLsVsNnPfffcxceJEvv/+e15//XU2b97M2LFjeeCBB2znKKXYs2cPl112GWCsq15QREQEa9asIScnh06dOrFr1y4+/fRT2rVrx+DBg5kzZw5Tp07l8OHD3HnnnXz//ff069eP9957j5tuuokDBw7g7m58/kWLFrFy5UqCg4MxmUzcdNNN3HLLLSxatIjo6GgGDBhAmzZtuPHGG8v95yBqtsT0RJb+tZQv9n7BllNbUCgGthrIa/1fY3jb4Ty75tlC59S22WxrOrkDqYCopChyZzPWWhN1ofBsv5Whfv363H777Xh7e+Pn58dLL73Ehg0bKnzdxx9/nEaNGtG0aVP69u1L9+7d6dSpEx4eHtx6663s2mU0Si5ZsoShQ4cycOBA3NzcmDRpEunp6WzZcql3yxNPPEFoaCheXl78+eefnD9/nldeeQV3d3datmzJgw8+yOLFiyscs6j+8s5FlW3OZsWhFYxYNoKQd0N4ZOUjXMi4wMwBMzn19Cl+Hvszd111Fz7uPjISvAaQO5AC7L0ziE2JpeWclra5cjSaxIxEFt+xuNLbQtLS0nj66adZvXq1rVopJSUFs9mMi4tLKWcXr1GjRrbnXl5ehV6npqYCxtoguYtRAZhMJkJDQzl9+rStLDT00kjfqKgo25rqucxmM3379i13rKLmyF0T/MYvbyQ2NZbzaedp4N2AR7s8yt1X302nkE4UNSO39KKq/iSBlNOMjTOctljMu+++y6FDh/j9998JCQlh9+7ddOrUyXY3VML0+A7RpEkT9u3bZ3uttebUqVM0bdrUVpY3htDQUFq0aMGRI0cqNS5RvcSmxPLhdqMXlUaz99xehl0+jIc7P8yNrW6UEeG1gFRhlVNV3l4XXNI2MTERLy8vAgICSEhI4NVXX813fKNGjTh27FipZeU1cuRIVq5cybp168jOzubdd9/Fw8ODXr16FXl8t27d8Pf3Z+bMmaSnp2M2m9m/fz9//vlnkceLmisjJ4Nlfy1j6NdDafZeM2ZsvNS5xN3FnTD/MIZdPkySRy0hCaScdj28Cz1VF9oq47Z7yJAheHl52bYLFy6Qnp5OcHAwPXr0YNCgQfmOf/LJJ/nmm28IDAzkiSeeAGDatGmMHz+egIAAli5dWqF42rRpw8KFC3n88ccJDg5mxYoVrFixwtaAXpCLiwsrVqxg9+7dtGjRguDgYB544AGSkpIqFIeoHrTW/B79OxNWTqDxu40Z+c1I9p7dy8SuE/Fw8bBV82aZs6QXVS3jtCVtq1qXLl309u3bC5XLMqi1h/xdVq3Tyaf5cu+XfL7nc/6O+xsvVy9uu+I27ul4D/3D+/P4T4/z6a5P892pu7u480CnB6QXVQ1S7Za0FULUHHkHy9bzqMcPh35gwe4FrDm2Bou20CesD/NumseI9iPw9/C3nSe9qGo/SSBCiBLl9qK6/vPrOZ1ymqTMJMLqhfFS35e4++q7uSzosiLPk15UtZ8kECFEkWJTYnn/j/dtvagOxB1gRLsRPNrlUa4Lvw6TkibUuk4SiBDCJtuczaojq/h016esOrIKszajrIuIuru408C7Af1b9HdylKK6kJ8QQgj+jvub59Y8R+h7oQxfMpztMdt5tMuj0otKlEgSiBB1VGpWKp/t+ozen/Xmig+u4L1t79EztCfLRy/n5NMnMWuzLXnkkhX9RF5ShSVELZe3F1Ujn0Zsjd7Kpzs/ZclfS7iYfZG2wW2ZNXAW464aRyPfS9PXSC8qURpJIELUcjM2ziAyKpLbFt9GYmYif8f9jY+bD6M7jOa+TvfRs1lPmYtKlItUYdVRkZGRtGnTxtlhiEqUmZPJpzs/tfWi2np6K37ufnx686ecmXSGeTfPo1dor0qfO03UXpJAqrm6uKTtiRMnUEoxdOjQfOVjx45l2rRpzgmqhsidVuSxlY/R5P+a8MCKB2yTfrqZ3OjapCv3dboPX3dfJ0cqagNJIOUUEgJKFd5CZFXbfHJycsp97rZt29i8ebMDo6m9TiWd4o3IN7jigyvo8WkPPtv9GdeGXSsr+olKJQmknM6eLVu5I9WVJW2fe+45Xn75ZUf9sdU6qVmpfLHnCwZ8MYDm/2nOS7++REOfhsy7aR5n/n2Gxn6NC50jvaiEI9nViK6U+gyYobU+XsS+5sBUrfV9jg7OGZ56Cnbbt6Jtsfr1K3l/x47wn/KvaFtnlrR97LHHmDNnDmvXrmXAgAHl/wOr4fL2omro05Dfjv/GF3u/IOJABBezL9IysCVTr5vKuKvH0TKwpe086UUlKpu9vbDuAeYChRIIEAyMB2pFAqkJcpe0zfXSSy/Rv3/FRwfnLmkLRhtJw4YN6dSpEwC33nor69atA/IvaQswadIkZs+ezZYtW+hnzZ65S9oC/P7777YlbYF8S9qWlEA8PT156aWXePnll+t0AsntRTX0q6GcTzvPqeRT+Hv4M+bKMdx99d30Du0tvaiEU5SlG29x8753AM47IJZqwd47g5I6rhTx496hatuStr6+lxp0Dxw4kC+mBx98kFmzZrFixYpyf66ayKIt7IzdyaJ9i5i7fS4azc4zO/lX+L+YNXAWN7e5GS83L2eHKeq4YhOIUupJ4EnrSw18r5TKLHCYJ9AIWFAp0Yki1bYlbXMTU64TJ07Ynru5uTF16lSmTJlC+/btHfQJqqeUzBTWHFvDysMrWXlkJWcvGg1qeeeiahvcllEdRjkzTCFsSmpEPwBEAN8CCvjN+jrvNh+jemtCpUZZDeX5cW5XeUXU9SVtx40bR2ZmJqtXr3ZI/NXJ0YSjzN42m4FfDqT+2/W5fentRByMoF94P+YMmoOni6fMRSWqrWITiNZ6jdb6Wa31JOBVYLL1dd7tJa31l1rrgncmtd6ZM6B14e1MJfzfrutL2rq4uPDqq6+SkJBQobidJTYllusWXMeZ1DNkm7P57fhvTPplEm3fb0vr/7bmqZ+f4nTyaZ7s/iTrx6/n/LPnWXzHYg7GHcSCJd+1pBeVqE7KtKStUioQo80jFPhJa52olPIEsrTWlpLPdi5Z0rb2q65/l/d+fy+f7/mcloEtOZ92nuTMZNxd3OkX3o9hrYcx9PKh+XpP5er0USd2nyncJbBjSEdpIBdVpsJL2iqlXIA3gccAL4w2ka5AIkZV1nZgqkOiFaIG01pzLPEYm05uIvJkJOtPrOefxH8A+CfxH8Z0GMOI9iMY0HJAqaPBJUmI6s7eXlhvAA8CEzHaQvJWpv8APIIkEFFL5R2HEeKbf6oBs8XMvnP7iIyKZNOpTURGRRKbGgtAoGcg/h7+uCgXzNqMu4s7AZ4BDG873BkfQwiHszeB3A08r7Web70byesfoPD9txC1xIyNM9h0chMzNszg3Rvf5Y/Tf9gSxpZTW0jOTAYg1D+U/i360zesL33C+hDoGchl/70MszYDlxrBp1w3pVAiEqImsjeBBGAkiqK4A+UffCBENXbw/EE+3fUpFm1h7o65fLLzE7It2QC0b9CeMR3G0CesD32b9yWsXli+cyesnGCbyDBXbiP4B0M/qLLPIERlsTeB7AduAYqaFnYwsNOei1inRBkGnNNad7CWTcOoHssdjPii1nqVdd8LwP2AGXhCa/2ztXwQMBsjcc3TWr9l5+cQokQnk04a7RfWO4z95/bb9mmtad+wPdP7T6dXaC/qe9cv8VoylYio7exNIK8BEUopL2AZRiN6R6XUrcDDwM12XmcB8D7wRYHy97TW7+QtUEq1A0YD7YEmwFql1OXW3R8AA4Fo4E+l1HKtdf4hzEJYFdeGYdEW/jr3F5tObrK1X5xKPgWAn7sfnRt3xtXkSo7FmFFYozkUf4iuTbuWmjxAGsFF7WdXAtFa/6CUGgO8zaU5r+YBp4FxuXcGdlxno1Iq3M7YbgEWW8eYHFdKHQW6Wfcd1VofA1BKLbYeKwlEFCm3DWPa+mmMu2qcrYfU5lObuZBxAYDGvo3p27wvz4Y+S9/mfbmy4ZU8/tPjhe4WpApKiEvsngtLa70UWGq9CwgGEoBDuiwDSYo3USl1N0Z34H9rrROBpsC2PMdEW8sAThUo717URZVSDwEPAYSFhRV1iKjFkjOT+fHwj3yy8xMs2sJHOz7iox0fAdA2uC0j2o2gT1gf+oT1oUVAi0JTwEgVlBAlKzWBWAcK7sVog1ittT4MHHZgDB8CMzCqxWYA72Lc5RQ1oZOm6NHzRSYxrfXHwMdgDCR0RLA13cmTJ2nXrh1JSUkVmnixKNOmTePo0aMsXLjQode1l9li5ruD37ExaiORJyPZdWZXvkZsF+XCwJYD+eLWL2jg06DU60kVlBAlK3VBKa11BkYvrEoZaa61Pqu1NltHsn/CpWqqaIwR77maATEllNdaCxYs4Morr8Tb25uQkBAeffRRLly4YNe5BZfEDQsLIzU11eHJwx5FLbULl5aw9fX1xdfXl/DwcN5661K/iCxzFn/H/U22OTvfeVnmLOLT4om6EMX+c/uJTo7mtqW3MXfHXPw9/Hmq+1P5VuQzazMbojbYutUKISrG3hUJvwLurYwAlFJ5l027FaPHF8ByYLRSykMp1QJoDfwB/Am0Vkq1UEq5YzS0L6+M2KqDd999l8mTJzNr1iySkpLYtm0bUVFRDBw4kKysrNIvUINcuHCB1NRUFi1axPTp022TJ8amxJKalcqp5FOcv3ie44nH2Xd2H3vP7uX4heMkpCfg4eJBgGcAm+/bTNLzSfw6/lfSc9ILvYfMJSWE49ibQE4C1yqltiulpiulHlNKTcizPWrPRZRSi4CtQBulVLRS6n7gbaXUPqXUXqA/8DSA1vovYClG4/hq4DHrnUoOxoj4n4GDwFLrsbVOcnIyU6dO5b///S+DBg3Czc2N8PBwli5dSlRUFAsXLmTatGnccccdjBo1Cj8/P6655hr27NkDGLPYnjx5kptuuglfX1/efvtt26/93LXK+/Xrx8svv0yvXr3w9fXlpptuIj4+nrvuugt/f3+6du2ab3r1J598ktDQUPz9/encuTORkZEO/9w9e/akffv27Nu3j8T0RM6nGT28E9ITiEqKIikzCS83L0L9Q2kX3I6OIR1pXb819Tzr0Su0l+2uQ9owhKhc9jaiv2t9bAxcU8R+jdGWUSKt9Z1FFH9awvGvA68XUb4KWFXa+5WLI9a0LY2da9pu2bKFjIwMbrvttnzlvr6+DB48mDVr1tCmTRt++OEHFi1axMKFC5k9ezbDhw/n8OHDfPnll0RGRjJv3jzbin55k0GuxYsX8/PPPxMcHEzPnj3p2bMn//vf//j888+57777ePXVV5k/fz4AXbt25ZVXXqFevXrMnj2bESNGcOLECTw9PSv+54Ix1iJyUyR//fUXQS2CbPNI5QryCiqywbso0oYhROWy6w5Ea20qZZOR6JUgLi6O4OBgXF0L5/nGjRsTFxcHQOfOnbnjjjtwc3PjmWeeISMjg23bthU6pzj33nsvrVq1ol69egwePJhWrVoxYMAAXF1dGTFiBLt2XfoiHjt2LPXr18fV1ZV///vfZGZmcujQoYp/WCA4OJiAwADG3zeeCS9MoPu13W2LKeW6kHHBNi5DCOFcZVnStm6wd03bKhAcHExcXBw5OTmFkkhsbCzBwcFA/uVjTSYTzZo1IybG/n4F9i5lC0abzLx584iJiUEpRXJysi2R5fXII4/YemO9+OKLvPjii0W+t9baNpfU6r2rcXN1I8AzgIY+DUlITyAzJ7PQ8TEpMTQPaF7U5YQQVcje6dyvLWG3BUjGGBNS5xaWqkw9e/bEw8ODb7/9lpEjR9rKL168yE8//cQbb7xBdHQ0p05dGhZjsViIjo6mSZMmgGOXt42MjGTmzJmsW7eO9u3bYzKZCAwMpKihQHPnzmXu3LnFXivHkkNcWhznL57nxIUTADTxa0KIf4itDeNU8inbany5NJqL2Rcd9pmEEOVn7x3IevKPtVAUHnuRoZSaBzyjtfSTdIR69eoxdepUHn/8cfz9/bn++us5ffo0EyZMoFmzZowbN44333yTHTt28O2333LzzTczZ84cPDw86NGjB+DYpWxTUlJwdXWlQYMG5OTk8NZbb5GcnFzqeVnmLI4lHkNrTVpmGofOHCIhPQGLtuDv5W+bhLCJXxNcXS79k2zXoJ1D4hZCVA57e2ENwOiJNRcYAnSxPn6EMSp8JMaCUw8C0x0fZt313HPP8cYbbzBp0iT8/f3p3r07oaGhrFu3Dg8PDwBuueUWlixZQmBgIF9++SXffvstbm5uALzwwgu89tprBAQE8M4775T0VqW68cYbGTx4MJdffjnNmzfH09MzX/VZcXK74V7MvsiTE5+kbeO29GrZiz6t+jDz2ZkEeAZUKC4hhHPYtaStUupbYK/WeloR+6YBnbXWN1mf36O1DndsmBVXW5e0dfbo79KkZqXyd9zfttdN/JrQ0KchribHN7/V9L9LIaqjkpa0tfcO5AZgUzH7NmOM3wDYiNHVVwjSs9M5HH9p1huFItucXSnJQwhR9exNIAkUP2X7zdb9AN5AUkWDEjVfenY6h+IP5ZuLSqOJT48vNCWJEKJmsven4NvAHOtU7CswFn9qgDGN+hDgcetx/TGmGhFVZNq0ac4OoZC0rDQOJxzGoi0oVL6eVNINV4jaw971QN5XSp0GXsBYzMkVyAF2A7dprb+3HvomULsmaBJlcjHrIofjD+NicsHV5EpGTka+/dINV4jaoyzrgXwHfKeUMmHcfZy3zqCb95jCI8pqAIvFgslkb22eKE5qVipH4o/ganLl8vqX4+HqUWXv7ZhlaYQQZVGmb01ljEprCrQCvColoirm4+PD6dOnycrKki+hCkjJTOFw/GHcXNxoE9ymypNHfHy8w+bjEkLYx+47EKXUBOBlIARjEGFXYKe1i+9GrXX1mQOkDJo1a0ZcXBxRUVG2GWpF2WTkZHDu4jlcTa408pA769sAACAASURBVGnEP/H/lH6Sg3l6etKsWbMqf18h6jJ7pzJ5FmO1wJnAb8CveXavB+4EamQCMZlMNGzYkIYNGzo7lBpp1ZFV3BZxG22C27B23Fq7VvoTQtQO9t6BPAa8orV+WylVcObdQ8Dljg1L1AQ//P0DI5aN4MpGV/LL2F+o713f2SEJIaqQvW0gIcCOYvZZAKl8rmOW/bWMO5bdwTWNr2Hd3eskeQhRB9mbQI4C1xWz71qMVQNFHfH1vq8ZHTGaHs16sGbcGpnLSog6yt4qrP8A/1NKZQHfWMsaWpekfQZjEkVRB8zfNZ/7l99Pv/B+rLhzBT7uPs4OSQjhJPYOJJynlAoEXgFetRavAtKAaVrrryspPlENxKbEMjpiNEMvG8rkdZO5odUNfDfqO7zdvJ0dmhDCicoykHCWUmou0BMIxpj/aqvWWua+quVmbJxBZFQkG6M2MuzyYSwbsQxPV2n2EqKuKzWBKKU8geXAG1rr9cAvlR2UqD5iU2L5ZOcnaDQmZeKDIR9I8hBCAHY0omutMzAGDRbsvivqgBHLRpBjMQZYuppcmblpppMjEkJUF/b2wloODK/MQET1M3vbbDaf2mx7nWXOYv7u+ZxJPePEqIQQ1YW9bSA/A7OUUo0xGs/PUmBNdK31KgfHJpwo4kAET/38VKHp2M3azIwNM/hg6AdOjE4IUR3Ym0By10u9zboVpJEqrlrj56M/c2fEnXi7eZOWnZZvX5Y5iy3RW5wUmRCiOrE3gbSo1ChEtREZFcmtS26lfcP2/Db+NxkkKIQolr3jQKIqOxDhfDtidjBs0TCaBzTnl7G/SPIQQpRIVlESABw4f4AbF95IoGcga8atkVl1hRClkgQiOJ54nIFfDsTNxY21d6+lmb+sqyGEKJ3dI9FF7XQ6+TTXf3E9GTkZbLhnA5cFXebskIQQNYQkkDosLi2OgV8OJC4tjnV3r6NDww7ODkkIUYNIAqmjkjKSGLRwEMcvHGf1Xavp2rSrs0MSQtQwdreBKKWuUkotUUr9o5TKVEpdYy1/XSk1uPJCFI6Wlp3GsEXD2HN2DxEjI7guvLilXoQQonh2JRBrgtiBsTLhF4Bbnt2ZwOOOD01UhixzFrcvvZ0tp7bw1W1fMaT1EGeHJISooey9A3kTWKC1vg54vcC+3UBHh0YlKkWOJYcxEWNYfXQ1n9z0CSPbj3R2SEKIGszeNpC2wCTrc11gXzIQ5LCIhMPFpsQy6ptRNPZrTMTBCN678T3u63Sfs8MSQtRw9iaQc0DLYva1B046JhxRGaZvmE7kyUgApl03jad6POXkiIQQtYG9VViLgelKqT55yrRS6nJgMvCVwyMTDhGbEsu8XfMAcFWuPNT5ISdHJOwVEgJKFd5CQuR8Ob/yz7eHvQlkCrAd2MClu40fgP3AXuANey6ilPpMKXVOKbU/T1mQUmqNUuqI9THQWq6UUnOUUkeVUntze31Z9423Hn9EKTXezs9QJ43/frxtQSiTycRrG19zckR1R0X/A589W7ZyOV/Od+T59rB3MsVMYJhS6nrgei6tib5Oa72mDO+3AHgfoydXruet13lLKfW89fVkYDDQ2rp1Bz4EuiulgoCpQBeM9pgdSqnlWuvEMsRRJ2w5tYU1xy799eQuCDXluimE+DrwZ4gokj3/gS0WSEiAuDg4fz7/Y0n+9a+KxSbn1+3zHaVMAwm11uuAdeV9M631RqVUeIHiW4B+1uefA+sxEsgtwBdaaw1sU0oFWBe06ges0VonACil1gCDgEXljas2ysjJ4OZFNxcqlwWh7BcSUnQSaNQIzpSyKGNmZsn727UzEkVCgpFEyionp+znyPlyvqPZlUCUUmEl7LYAyVrr5HLG0EhrHQugtY5VSjW0ljcFTuU5LtpaVlx5UXE/BDwEEBZW0keofZ75+Rni0+MLlcuCUPYr7Q4iMRGOHYN//rm05b4+daroc3O1awcNGkBwcP7H3OfBweDlVfz5GzeWHr9Scr6cX7nsvQM5QeHuu/kopU4Cc7TW71U0qNxLFlGmSygvXKj1x8DHAF26dCkx/tpkyf4lfLj9Qyb1nMSsG2Y5O5xaKSjISCB5NWwIrVrBtddCy5YwfXrx53/zTeXGJ0RVsDeBjAFmYjSaLwfOAw0wqpk6YDSidwHeVkpRxiRyVinV2Hr30RijyzAYdxaheY5rBsRYy/sVKF9fhver1Y7EH+HBFQ/Ss1lP3rjerr4NtVZpVVAWC8TEwIkTcPx44ceSjBplJIvcrUUL8PPLf0xJCcQejRoVH7+cL+dX9vn2UEYTQykHKTUPSNdaF5qyRCn1X6Ce1vpupdR/gMFa6zYlXCsc+FFr3cH6ehYQn6cRPUhr/ZxSaigwERiC0Yg+R2vdzdqIvgPI7ZW1E+ic2yZSnC5duujt27eX+llrsoycDHp+2pOTSSfZ9fAuwurVrWq7gkq6hb/sMjh5ErKy8pc3bmwkg/Bw+Prr4s+3479NhdpQhKgulFI7tNZditpn7x3ICOD2YvYtB3JvyH8CHikhkEUYdw/BSqlojN5UbwFLlVL3Y3QRHmE9fBVG8jgKpAH3AmitE5RSM4A/rcdNLy151BVPr36a3Wd2s+LOFXUyeeTkwIEDsH07/Plnycdecw3cfruRKHITRvPm4Ol56ZiSEog9JEmI2s7eBJIB9AbWFrGvt3U/GO0TF4u7iNb6zmJ2XV/EsRp4rJjrfAZ8VkK8dc7i/YuZu2Muz/Z6lmGXD3N2OA5R0i/4mBg4csRIFLkJY9cuSE83jvH3L/naS5aU/v5VUQUgRE1mbwL5GJiilKoPrCB/G8gjXJpgsRewx9FBipLlbfd4/V8F57qsuUrqBRUYCMnWfn/e3sYdxcMPQ9eu0KWLUUXl4lKx95c7CCFKZu9AwilKqQTgWYx2idzeUGeAZ/M0mi9B7gyqVEZOBiOWjcDdxZ0ldyzBzcWt9JOqucxM2LGj5GPGjjUSRdeu0LYtuMrSaEJUObv/22mt31NKzcboGRWCkTxOaa0teY75y/EhipI8tfop9pzdw493/khovdDST6iGEhJgyxbYtAk2bzaqo0obiPeBHeMgpQpKiMpV1pHoFiDKugknW7RvER/t+Ijnej3H0MuHOjucQoprwwgOhnfeMZLFpk1w8KBR7uZmVEVNnAi9e8Ntt1Xs/aUKSojKZVc3XgCllB9Gm8flgGfB/Vrr5xwbmmPVtm68h+MP0/njzlzV6CrWj19fLauuShsJGxAAvXoZyaJPH6M6Ku/o65LOt/OfrRCigircjVcp1QrYDHgDPhiN6EHW8xOBJKBaJ5DaJD07nZHLRuLu4s7i2xdXq+SRnAxbtxp3FiXZt8+YzsNUwnzQUgUlRPVmbxXWexjTuY/A6KY7BKO31SiM5W5HVUp0oki57R4rx6ys1HYPewbCRUcbySJ327fPGOFdWg+oDh1Kf3+pghKierM3gXQDHgBymzbdtdZm4GulVDAwG6MLr6hkX+/7mo93fszk3pMZ0npIpb5XSd1o77rLSBgnravD+PhAz57wyitGdVT37oWn9hBC1C72JhBPjBl3LdbuvE3y7NsPXO3wyEQhh+IO8fCPD9M7tDcz+s9waiy//WYkin//23i86irpSitEXWPvf/nDQHPr813AI0qpVYAZuB9jkkNRidKz0xn5zUg8XDxYdPuiSm/3KK2/wenTpTeSSxuGELWbvQlkMdAR+BJjedufgWSMtUBcgXsqIzhhiE2J5ZqPr+FM6hlWjVlVae0eWVkQEQH//a/REF4Se9YakDYMIWo3e0ei/1+e59uUUh0wVgH0An7VWu8v9mRRYeO+G8eZ1DN0CunE4NaDHX79M2fgo49g7lzj+WWXwX/+A0895fC3EkLUIiV0ojQopTyVUp8opXrklmmtT2mtP9Faz5HkUbl2xe5i3XFjFeG/4/7mTKpjftZrDdu2GY3hYWEwbRp06gSrVsGhQ/Dkk8VXNUkVlBAC7EggWusMYDRFDB4Ule+ub++yPc9dz9xeISFGVVPBrV496NbN6DX1448wYQIcPmwkj8GDL43NOHPGSDQFN6maEkKAHQnE6legf2UGIgrbcGIDB+MO2l5nmbOYv3u+3XchxXXDTU6G1FRjPqnoaKO6qnVrR0QshKhL7G1E/wCYp5TywVjo6SwF1iHXWh9wcGx13vjvxxcqy70L+WCoHbMJluDAAfsawoUQojj2JpDV1sdnrFve5KGsryu4+oLIa8OJDUQlFZ6zMsucxZboLaWeX9pcUZI8hBAVZW8CkeqrKqS15tk1z9LMvxmHJx7Gy82r9JPyOHsWHil2YWEhhHAMe7vxbqjsQMQlyw4s48+YP5l/y/wyJQ+tjaVaJ0402jiEEKIy2duIDoBSarBSaopS6mOlVJi17FqlVJPSzhX2yTJn8cK6F7iy4ZWMu2qc3eedOwcjRsCdd0KrVsb64NINVwhRmeydzr0RsBzoDJwAWgBzgZPAvUAG8GjlhFi3zN0+l2OJx/jprp9wMdnXrLRsmdEVNzkZ3nrLmJ/K1VW62wohKpe9dyD/BXyBttYtbxPsWuB6B8dVJyVlJDF9w3Sub3E9N7a6sdTjz5+HkSONLTwcdu6EyZNlUkMhRNWwN4EMAl7WWh+lQPddIBpo6tCo6qiZm2cSnx7P2wPfRpXSTSoiAtq3h++/h9dfN+auat++igIVQgjKtia6uZjyYCDdAbHUadHJ0by37T3uuvIurml8TbHHxccbjeSLFxvrh69bB1deWYWBCiGElb0JJBJ4XCm1Mk9Z7p3IfRgj1UUFvPLbK1i0hdf+9ZqtrLgVAQGmT4fnnwe36rOarRCijrE3gUwGNmEsHvUdRvJ40DorbwegRwnnilLsO7uPBbsX8EzPZwgPCLeVF5c8AKZMqfy4hBCiJHa1gVhn3O2CsS76PRjVWbcBp4DuWuvDlRVgXTB57WTqedbjxb4vOjsUIYSwm91tINYGdPsHJgi7rDu2jp+O/sSsgbMI8gpydjhCCGE3u+5AlFKvKqWuqOxg6hqLtvDc2ucIqxfGxG4T8++zOCkoIYSwk73deB8G9iul9imlXlRKtarMoOqKxfsXszN2J6//63U8XfMvt/Lyy04KSggh7GRvFVYToB8wCngKmKGU2gUsApZprU9WTni1V2ZOJi+ue5GOIR0Zc+WYfPu+/BLefBO8vCC9iA7SMhWJENWQ1sacQseOFd6Skpwb25VXGl8sDmbvZIoWjK66vyqlJgADMJLJS8DbSqmtWus+Do+uFvvgzw+ISopi3s3zMKlLN4Jbt8IDD0C/fvDLL9JNV4hqJSMDTpwwksI//xROFGlp+Y9v2hRatoTmzZ27hkLjxpVyWaVLWziiuBOV8sDoifUOEKK1rtbrgXTp0kVv377d2WEAkJieSKs5rejWtBurx662lUdFGUvN+vnB779D/fpODFI4T2YmHD9ufEEdPWp8MV286Lx4cr8j8q5rXJbXzpY3hqKe27M/Pt74ezh9Ov+1vb2NBNGqlfGYdwsPB8+avxK4UmqH1rpLUfvKNGuSUsoNY1qTUcBNgBewAXilokHWJW9uepMLGReYOWCmrSw1FW6+2fiBs369JI9aLynJSBAFt6NHjXWG836R+foaC9k7U+6vZ6UubWV57Wx5YyjqeWn7AwJg4MDCSaJhw+rx+ZzE3tl4c5PGcMAfY1DhCxjtH+crL7zaJ+pCFHN+n8PdV9/N1SFXA0aPq7FjYf9+WLkSrpD+bjWb1pCYCDExl7bjx43kkJso4uLyn9OwofEr9rrr4LLLjOetWhnPg4Pr9JeUqL7svQNZBfwBvAos1VrHVF5ItduU34wh5DP6z7CVvfQS/PADzJ4NgwY5KzJhl9TU/IkhJsao1ihYlpGR/zylICzMSAq33po/SbRqZdRbClHD2JtAWmqtTxS3UynlprXOdkxItdeu2F0s3LuQ53o/R2i9UMDoGPHWW/DQQ/D4404OsC7LyIDY2MKJoGCiSEkpfK63t9FY2qQJ9OhhPObdGjeG0FDw8Kj6zyVEJbK3F9aJgmXKmG+8P3AnRmN6hWrtlVIngBSMaVJytNZdlFJBwBIgHGMhq5Fa60Tre88GhgBpwD1a650Vef+qMHntZIK8gnihzwtA/h5X778vtRSVJj7eqDYqKTnExxc+z939UgLo0AFuuMF4nZsscjc/P/nLE3VSmZceUkp1x0gaI4FGQAKw2EHx9Nda560cfh5Yp7V+Syn1vPX1ZGAw0Nq6dQc+tD5WW7/88wtrjq3hPzf+h3qe9YiKguHDjR+m33wj3XUd7tgx+O47Y8GUzZvzN0q7uBhTHTdpYjSE9ulTOCk0aQJBQZIYhCiBvY3oHTCSxmiMu4EswB14BvhAa51TSfHdgjGAEeBzYD1GArkF+EIbfZC3KaUClFKNtdaxlRRHhUQnRXPbktsIqxfGo10flR5XlUFr2L3bSBjffQf79hnlHTvCK69Aly6XEkODBkYSEUJUSLEJRCnVEiNh3Am0A3KANRhddjdgrIe+y4HJQwO/KKU08JHW+mOgUW5S0FrHKqUaWo9tijETcK7cVRHzJRCl1EPAQwBhYWEOCrPsxn8/novZF+lVvxeuyp2R1h5Xq1ZJj6sKycmBTZuMpPH998ZAGpPJuKN47z245RZo0cLZUQpRa5V0B5K7fO3vGHNhRWitEwGUUpXRKb231jrGmiTWKKX+LuHYouoVCo1Ysiahj8EYSOiYMMsm6kIUv54w1tvadHITTz6byg8/+DJ7NtxY+rLnoqD0dFizxrjLWLHCaLvw8DDaJ6ZOhWHDjDsMIUSlKymBRAHNMRaM6gfEKqV+rqzqqtyuwVrrc0qp74BuwNncqimlVGPgnPXwaCA0z+nNgGrZtfiRlY/YnmftGsX7Eb48/LD0uLJb7vxCv/xi3GWsXm1MFxEQYCSL4cONTOzr6+xIhahzik0gWusWSqmewBjgDutjolLqW+AnivjFX15KKR/ApLVOsT6/AZgOLAfGA29ZH3+wnrIcmKiUWozReJ5UHds/GjYyc/7cT7bXuYvKf/udmblzpQ4erSEhAU6dMkZf5z4WfJ47o2TTpnDvvUbSuO466XkghJOV2Iiutd4KbFVKPQlcj9EecjtwP5eWtU3TWld0kqlGwHdG71xcga+11quVUn8CS5VS92O0uYywHr8KowvvUYxuvPdW8P0rxflzRSeJ4sprHa3hzBnYs8cYiZ03MeQ+Fhxw5+JiJIpmzeCaa4zeBqGh0LOn0RBusncFAiFEZSvzZIpKKXeML+/RwDCM+bAOa62rdXOwMyZTLKkHaHWYY86hcnLg8GGjJ1Te7XyemW5cXIxeUKGhRoIo6rFRI+khJUQ14rDJFAG01lnA98D31uqm4RjJRNQVKSmwd2/+RLF//6W7CXd3aN/eaKPo2BGuvtqYuiMkRJKDELVImRNIXlrri8BX1k3kcTr5NEbP4lpg40aIjLyULI4evbQvKMhIEhMmXEoWbdsaSUQIUatVKIGI4i3evxj4t7PDqJiTJ+GJJ4yZHsGY9K9jRxg//lKyaNZMRmsLUUdJAqkkC/ctxOTxKJZM70L7qv2StDk5xtTAU6cajTVvvw0PPwz+/s6OTAhRjUgCqQR/nfuL3TF7CQzMoXMHY9xbjbFtGzzyiNFzatgwY5bH5s2dHZUQtZ7FkoPFkobZnIbFkp7neRoWSyZaZ2OxZKP1pc3e156eYYSGOr5GRBJIJfhq31eYjt9I4hl/Hpzt7GjslJgIL74IH31k9JT69ltjvIVUT4laTGsLFksWWmeV8piJxZJl/SLPxGLJzFNe8Hmm9bzMPFuGNRGk25LCpUcjWTh6RQyl3Gybv383SSA1gUVb+Hrf1zT4eyHmYGM6pmpNa1i0CJ5+2lgl76mn4NVXZYEjUaW01tYv2fQ8v8DteZ77BVzy80tf8vkTw6XhvY6jlAcmkzsmk4f1ubG5uPhgMnnj5haEydQMk8kLFxdvTCbvYh4v7TeuZSQDk8ktX3IwXrvmK1PKBVUFP/4kgTjY5pObiTqdhsuuXjz5RDVfQ+jIEaP31Nq10K2bMU1Ip07OjkpUI1qbbb+QC/5yLvrXdEmPJSeF8lF5vmi9bFvua1fXAFxcjDKl3DGZ3Mvx6Gb9Ane3JYOCr3OfG1/edeeuXRKIg3217yvc9j9Ido6JBx5wdjTFyMw0lkF8800jw33wgdFILmM0ahSj+sX4EjabL2KxXCzw/KL1C/qiHV/wRR+jdWY5IlMFfk172V67uPjh5tbIVmZ82ed97l1iQshb7uLijVLudeoLu7qRBOJAmTmZLNm/FM+9++nWu5pO1f7rr/Doo8ao8dGj4f/+z1hxT1QqrS3WL+lUzOYU65ZKTk5Kvtdmc0qesrzHXrRtuV/4FktameMwmTyLqTLxwc2tQQlVKT4lVLV456lq8bL+Epcv9bpAEogD/XT0Jy4c6gAxTXjwDWdHU8C5c/Dvf8PChcYqfKtXy3zyZWQ2p5OTc4GcnETrdoHs7EvPSyo3m1Oxd/5R4wvbz7r54urqh5tbfTw8QnFx8bF+mftYf9HnPvexfon75DnGu0C5F0rJXaZwHEkgDvTVvq/w2Ps4Hv6aESOqwS+wnBz4+2+jjePVV+HiRXj5ZaO3lZeXs6NzCq01ZnMK2dkJ5OQkFPMYX0R5YqnVOSaTD25ugbi6BuDqGoinZ7j1eQCurvVsCcHFxQ9XV798r3PLTCYfTCb5bylqBvmX6iBJGUks3x2Jef9X3He/wrvw+MHKZTYb1VLbtxvbjh2wa5exdgYY059/+GE1rVcrG6PHTjo5OYl5fukn5HmeWMw+IyGU1PPGSAJBuLoG4eYWhLf3FdakEGRLDK6uAdaywHxlJpNMLy/qFkkgDhJxMIKsXXdAljsPPljJb2axGD2ochPF9u2wc6dxhwHg7W30pnrwQejc2ZgGvW3bajumQ2tNTs4FsrLOkp19lqysM2RlnbVt2dnnyM6OtyaFBHJyEjHm9CyOyvPFHoibWyAeHmH5EkPhx/q4uQViMlXnbnNCVC+SQBzkyz0Lcd/zAVd21nTq5OAv6hMnjBHiuXcXO3caM+ICeHoayeK++/Ini2rQo8psvkhm5mkyM0/bkoKRIPImh7NkZZ0rJiG44O7eADe3Rri51cfHp70tKeQmBuN5UJ7ngbi61kMpWTdEiMomCcQBopOjWb/5IsRcwQNTHHBBreGvv4zR4BERxtTpYHS57dgRxo0zEkWXLkaVlGvV/jVqbSYr62ye5BCT5/lp6/MYzOakQucq5YqbWyPc3Y3N1/fKfK/d3RvZXru51ZdEIEQ1JgnEARbtWwQ778fL28KYMeX8wtPauLOIiDC2w4eNKqfeveG996BfP2ONjSpYxlVrMxkZUaSnHyEt7TDp6UfJzDxJZmaM7W6icDuCCx4ejXF3b4q39xUEBg7A3b0JHh5N8fBoirt7CO7ujXB1DZSkIEQtIQnEAb7481tMf61l9BhT2SastVhg61YjYXz7LURFGVVP/fsbU4sMH24swlQJtNZkZcVYE8QR22N6+mHS04/lq1JycfHFw6M5Hh5N8fFph7t7U1tiMJJDU9zdG0gXUSHqGEkgFbT/3H72/9YOMn3sG3mekwMbNhhJ47vvjDXD3d1h4EBj+vSbb4b69R0Wn9mcwcWLe7h48aAtQaSlHSE9/Ui+gWhKeeDldRne3ldQv/7NeHtfjpfX5Xh5tcbdvZEMDBNCFCIJpIK+2vsV7HyINm1z6NmzmD/OzExYt85IGj/8APHxRk+pwYPh9tth6FCHrLWhtYW0tEOkpPxBcvLvJCf/wcWLe9A6x3qEC15eLfHyak1gYH+8vFrj5XU53t6t8fAIlaolIUSZSAKpAIu2MP/n7RD9Jo+8V0wv2X/+gb59ITbWSBLDhhlJY9AgKjpYJDMzhuTkP2wJIyVlO2ZzMgAuLn74+XUhNHQSfn5d8fHpgKdnCxmrIIRwGEkgFbDp5CbORg7D1c3M2LFF1P+nphrzuWdkwPLlcMMN5Z6eNycnhZSUHaSk/G5LGpmZ0YDRs8nH5yoaNRqDn193/P274e3dRtokhBCVShJIBSzYvhj2vsbwWzXBwQV2am2sHX7wIPz8MwwYUKZra61JTd1JXNz3xMWt4OLFveTOpeTp2Yp69fri59cNf//u+Pp2xMWlbk5NIoRwHkkg5ZSZk8mSZTmQHsSjDxdxwBtvGD2r3n3X7uRhseSQlBRJXNx3xMV9T2bmKcBEvXp9CA+fak0Y3XBzc1wjuxBClJckkHJadWQVab/fSUhoGv36FWjL+PFHmDIF7rrL6I5bArM5jYSEX4iL+474+B/JyUnAZPIkMPAGwsOnU7/+MNzdC97eCCGE80kCKae5v6yDE+8z8XUzprydl/7+20gcnTrBJ58U2bKenR1PfPyPxMV9T0LCz1gs6bi6BlK//jCCg28lKOgGXFx8qu7DCCFEOUgCKYcLGRdYG9EcZTJz3715GqqTkozBfx4exhiPPFOmZ2SctLZnfM+FCxsBMx4ezWjc+H6Cg2+lXr2+0kNKCFGjSAIphyV7vsWycxzXDkymceNAo9BigbFjjW6769ZBWBgAaWlH+Pvve0hO3gKAt3d7wsKeJzh4OH5+nWWAnhCixpIEUg7/XXgCLobw7MQ8K8xNnWq0fbz/Plx7LQAJCT9z4MBowIWWLWcSHHwr3t6tnRKzEEI4miSQMjqVdIq/VvfAPziZQYOso8cjIuC114wp1SdMQGvNqVPvcOzY8/j4dKBDhx/w8gp3atxCCOFoMndFGf1v7Y9wdBB335NjzKK+b58x3qNHD/jf/zBbMjh4cCzHjj1Hgwa3c801WyR5CCFqJbkDKaPP5gMK/v1YECQkGI3mfn4QEUGGPsv+XbeSmrqLFi3eICzseWnjEELUWpJAymB3zD7ORQ6lbbdowps1gSGjIToa1q/ngvc/dQrPMgAACL1JREFU/LXjDiyWdDp0WE5w8DBnhyuEEJVKqrDK4PUFf0JyGM9OrAcvvghr1sAHHxDTfC979vwLV9cArrnmD0keQog6Qe5A7GTRFlYuDsHd/wJ3W1bBrFnoRx/myLU7iDk8l6CgwVxxxde4uQU4O1QhhKgSkkDs9MP2baT/NZAnhizH9eH7sfTpwd579nEhZguhoZNp2fJ1mf1WCFGnSAKx05vvxxJsucCsHU9jqV+PHc9HkZ5xgSuu+JpGje50dnhCCFHlJIHYIT07gz0/tudX76G4JZ5h1xxFTlAjOnXYhJ/fNc4OTwghnKJGN6IrpQYppQ4ppY4qpZ539PVDQoy5EL3dPZmV8D96p/3JuIzPuOGFGDp33i7JQwhRp9XYOxBlNDh8AAwEooE/lVLLtdYHHPUeZ88aj/cwnyf4L+/yDF8xFuLB3d1R7yKEEDVTTb4D6QYc1Vof01pnAYuBWxz9JpdziLk8wlquZzIzHX15IYSosWpyAmkKnMrzOtpaZqOUekgptV0ptf38+fPlepPDXM4k3mEUSzDX3Bs2IYRwuJqcQIqaI0Tne6H1x1rrLlrrLg0aNCj327zP4yQgy8gKIUReNTmBRAOheV43A2KcFIsQQtQ5NTmB/Am0Vkq1UEq5A6OB5Y58A1f/uDKVCyFEXVJjK/W11jlKqYnAz4AL8JnW+i9Hvkd2UnAxe4orF0KIuqPGJhAArfUqYJWz4xBCiLqoJldhCSGEcCJJIEIIIcpFEogQQohykQQihBCiXJTWuvSjagGl1HkgqgKXCAbqcv9d+fzy+eXz103NtdZFjsSuMwmkopRS27XWXZwdh7PI55fPL5+/7n7+4kgVlhBCiHKRBCKEEKJcJIHY72NnB+Bk8vnrNvn8ohBpAxFCCFEucgcihBCiXCSBCCGEKBdJIKVQSg1SSh1SSh1VSj3v7HgcRSkVqpT6TSl1UCn1l1LqSWt5kFJqjVLqiPUx0FqulFJzrH8Oe5VS1+S51njr8UeUUuOd9ZnKQynlopTapZT60fq6hVLqd+tnWWJdKgCllIf19VHr/vA813jBWn5IKXWjcz5J2SmlApRS3yil/rb+O+hZl/7+lVJPW//t71dKLVJKedalv3+H0FrLVsyGMU38P0BLwB3YA7RzdlwO+myNgWusz/2Aw0A74G3geWv588BM6/MhwE8YK0H2AH63lgcBx6yPgdbngc7+fGX4c3gG+Br40fp6KTDa+nwu8Kj1+QRgrvX5aGCJ9fn/t3e/L1ZUcRzH398ydVVq+0G/NNAtKcoHGRJLRYiapYVbJCH0y6Q/oEdG+aCCnggVPYkgNLMIBDcrQypEKyJoLSMstGxrJTc1N8xVClxrvz0436uzy+7Vhrt39u58XjDcmTPnLvOdc3e/O2fOPXN9fC4mADPi83Ju0XGdZezrgcdjfTzQXJb2Jz3+ugtoyrT78jK1fy0WXYFUdzPQ6e6/uHsfsAFoK/iYasLdD7r7N7F+HNhD+qVqI/1hIV7vjfU24E1PvgSazewK4E5gq7sfcfc/ga3AXXUMJTczmwbcDayJbQPmAe1RZXD8lfPSDsyP+m3ABnc/4e5dQCfpczOqmdn5wO3AWgB373P3o5So/UmPs2gys3HAJOAgJWn/WlECqW4qsD+z3R1lY0pcjs8GOoDL3P0gpCQDXBrVhjsXjXyOXgZWAv2xfTFw1N3/ie1sLKfijP29Ub9R428BeoB10YW3xswmU5L2d/ffgBeAX0mJoxfYSXnavyaUQKqzIcrG1LhnM5sCvAM84e7HqlUdosyrlI9qZnYPcNjdd2aLh6jqZ9jXkPGT/vu+CXjV3WcDf5G6rIYzpuKPezttpG6nK4HJwKIhqo7V9q8JJZDquoGrMtvTgAMFHUvNmdl5pOTxtrtviuLfo2uCeD0c5cOdi0Y9R7cCS8xsH6lrch7piqQ5ujRgYCyn4oz9FwBHaNz4u4Fud++I7XZSQilL+y8Auty9x91PApuAWyhP+9eEEkh1XwEzY2TGeNLNs80FH1NNRP/tWmCPu7+U2bUZqIykeRR4P1P+SIzGaQV6o4vjY2ChmV0Y/9UtjLJRzd2fcvdp7j6d1K7b3f1B4BNgaVQbHH/lvCyN+h7ly2KUzgxgJrCjTmHk5u6HgP1mdm0UzQd2U5L2J3VdtZrZpPhdqMRfivavmaLv4o/2hTT6ZC9pdMWqoo+nhnHdRrrU3gV8G8tiUr/uNuCneL0o6hvwSpyH74A5mZ+1gnTzsBN4rOjYcpyLuZwehdVC+gPQCWwEJkT5xNjujP0tmfevivPyI7Co6Hj+R9w3Al/HZ+A90iiq0rQ/8BzwA/A98BZpJFVp2r8Wi6YyERGRXNSFJSIiuSiBiIhILkogIiKSixKIiIjkogQiIiK5KIGI5GRmfhbLXDNbHutTij5mkVrSMF6RnOILdRVNwHbgeWBLpnw36fsFVwM73L0fkTFi3JmriMhQPM1KC5yaUwzg52x5Rk99jkqkftSFJTLCBndhmdn02F5mZuvM7JiZdZvZQ7F/pZkdMLMeM1ttZucM+nmzzGyLmR2PZaOZXV5EbFJuSiAixVlNmkr8fuBzYL2ZvUh6nsQKTk83/0DlDWZ2DfAFaWqNh0kPQboB+CDmdBKpG3VhiRRnu7s/DWBmHaRJ+pYA17n7v8BHZtYG3EeaMRjgGeAQac6lvnjvLtKcTosZeP9FZETpCkSkONsqK56exdIDfBbJo6KTgQ8oWgC8C/Sb2biYWrwL2AfMGfEjFslQAhEpztFB233DlE3MbF8CPAmcHLS0MPC5FCIjTl1YIo3lCOkKZM0Q+/6o87FIySmBiDSWbcAsYKfrS1xSMCUQkcbyLOmBRlvM7HXSVcdU4A7gDXf/tLhDk7LRPRCRBuLue4FW4G/gNeBD0pP1TpBuuIvUjaYyERGRXHQFIiIiuSiBiIhILkogIiKSixKIiIjkogQiIiK5KIGIiEguSiAiIpKLEoiIiOTyHzV/gFs9Uf8xAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB, Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 4, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 10, numOfArticles = 5, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 2, numOfUsers = 10, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-54-0fdec5ca773b>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mLinUCB\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mLattimore\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mOptimal_LP\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1000000\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-45-52a35fdb4ac9>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit_list, T, dim, numOfUsers, numOfArticles, er, repeat, display_dist, display_On)\u001b[0m\n\u001b[0;32m     19\u001b[0m             \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[0mdisplay_dist\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m \u001b[1;32mand\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     20\u001b[0m                 \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 21\u001b[1;33m             \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     22\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     23\u001b[0m                 \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-2-fdd9b493acee>\u001b[0m in \u001b[0;36mLinUCB\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m             \u001b[0maction\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0mrew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mmyEnvironment\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfeedback\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maction\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mmatrixA\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36margmax\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36margmax\u001b[1;34m(a, axis, out)\u001b[0m\n\u001b[0;32m   1184\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1185\u001b[0m     \"\"\"\n\u001b[1;32m-> 1186\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapfunc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'argmax'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mout\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mout\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   1187\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1188\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapfunc\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     56\u001b[0m     \u001b[0mbound\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     57\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mbound\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 58\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     59\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     60\u001b[0m     \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapit\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     45\u001b[0m     \u001b[1;32mexcept\u001b[0m \u001b[0mAttributeError\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     46\u001b[0m         \u001b[0mwrap\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 47\u001b[1;33m     \u001b[0mresult\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0masarray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     48\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mwrap\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     49\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0misinstance\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mresult\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmu\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mndarray\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\_asarray.py\u001b[0m in \u001b[0;36masarray\u001b[1;34m(a, dtype, order)\u001b[0m\n\u001b[0;32m     83\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     84\u001b[0m     \"\"\"\n\u001b[1;32m---> 85\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcopy\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0morder\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0morder\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     86\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     87\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=1000000, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221AB8F4DC8>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Optimal_LP at 0x00000221AB938E58>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=100000, numOfUsers=5, numOfArticles=5, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "for t in range(10):\n",
    "    tmpDecision = []\n",
    "    for user in range(4):\n",
    "        tmpDecision.append(user+t*10)\n",
    "    decision.append(tmpDecision)\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "action = [0 for user in range(4)]\n",
    "for t in range(10):\n",
    "    for user in range(4):\n",
    "        action[user] = user+t*10\n",
    "    decision.append(copy.copy(action))\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Simulation/.ipynb_checkpoints/ClusterBandit-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Simulation/.ipynb_checkpoints/Prototyping-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Prototype Developing for Linear Bandits with Side Observations\n",
    "Suppose a graph over users and a universal set of articles  \n",
    "https://docs.google.com/document/d/1Vb26PCYE0MO8qqXkUDUrOVgNLtOpQM5BKhQiqg05gtM/edit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "unitTestOn = True\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0, 2, 5, 9], [0, 1, 5, 7], [2, 3, 5, 8], [0, 2, 3, 6, 7, 8], [4, 6, 7], [0, 5, 6, 9], [5, 6, 8], [6, 7], [1, 5, 8], [2, 9]]\n",
      "(10,)\n",
      "4.350470090791317\n",
      "2.513528741635384\n",
      "2.5502462900627174\n",
      "3.2775728137203353\n",
      "2.634413621355443\n",
      "4.694136794143082\n",
      "3.7108629724161917\n",
      "3.2273715637887617\n",
      "4.796369701389509\n",
      "4.2330243911304954\n",
      "[36.4075374 36.4075374 36.4075374 36.4075374 36.4075374 36.4075374\n",
      " 36.4075374 36.4075374 36.4075374 36.4075374]\n"
     ]
    }
   ],
   "source": [
    "if unitTestOn:\n",
    "    myEnvironment = LinearEnvironment(er=0.3)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    print(neighbors)\n",
    "    print(context[0].shape)\n",
    "    for i in range(10):\n",
    "        print(myEnvironment.feedback(0, 0))\n",
    "    optimalValue = myEnvironment.optimal_value(10)\n",
    "    print(optimalValue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit):\n",
    "    T = 10000\n",
    "    dim=2\n",
    "    numOfUsers=2\n",
    "    numOfArticles=10\n",
    "    er=0.3\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    optPayoff = myEnvironment.optimal_value(T)\n",
    "    # run experiments\n",
    "    repeat = 10\n",
    "    avg_regret = [0 for t in range(T)]\n",
    "    for run in range(repeat):\n",
    "        if run%10 == 0: \n",
    "            print('running round '+str(run)+'\\n')\n",
    "        payoff = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "        for t in range(T):\n",
    "            avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "    cum_regret = [avg_regret[0]]\n",
    "    for t in range(1,T):\n",
    "        cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "    plt.semilogx(cum_regret)\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## LinUCB proposed by Li et. al.\n",
    "https://dl.acm.org/doi/pdf/10.1145/1772690.1772758"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n",
      "running round 10\n",
      "\n",
      "running round 20\n",
      "\n",
      "running round 30\n",
      "\n",
      "running round 40\n",
      "\n",
      "running round 50\n",
      "\n",
      "running round 60\n",
      "\n",
      "running round 70\n",
      "\n",
      "running round 80\n",
      "\n",
      "running round 90\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(LinUCB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-48-305c836cf247>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mLinUCB_N\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-16-9fcbe345a16b>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit)\u001b[0m\n\u001b[0;32m     14\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[1;36m10\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m             \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m         \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-47-cec49a7d9b6b>\u001b[0m in \u001b[0;36mLinUCB_N\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0maction\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0muser\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnumOfUsers\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36mdot\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed(LinUCB_N)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Barycentric Spanner approximate solver\n",
    "http://www.cs.cornell.edu/courses/cs683/2007sp/papers/OLSP.pdf  \n",
    "https://www.stat.berkeley.edu/~bartlett/courses/2014fall-cs294stat260/lectures/linear-bandits-2-notes.pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det(res)) <= 0:\n",
    "        res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = S[j]\n",
    "            det_value.append(abs(np.linalg.det(res_copy)))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = S[i_max]\n",
    "    print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det(res))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = S[j]\n",
    "            new_tmp = abs(np.linalg.det(res_copy))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = S[j]\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)\n",
    "\n",
    "def oracle_linear_approx(gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    c = np.array(gap)\n",
    "    Aeq = np.ones((1,k))\n",
    "    beq = np.array([T])\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    Aub =np.array([1 if g>0 else 0 for g in gap]).reshape(1,k)\n",
    "    bub =np.array([2*dim**3 * fn*gap_max/(gap_min**3)])\n",
    "    #TODO: the remaining constraints are not linear since xxT is not invertible\n",
    "    return opt.linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq).x\n",
    "    \n",
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    x_0 = np.ones(k)*T/k\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore_N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Optimal_LP)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 260,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [[0.0, 0.40474549876368016, 0.43013777310706547, 0.16053042930739891, 0.015897841911241106], [0.0, 0.41514607063835407, 0.6587836379603837, 0.1957946244092681, 0.01669059518006688]]\n",
      "\n",
      "neighbors = [[0, 1], [1]]\n",
      "\n",
      "sol = [[5598.77647774    0.            0.          122.13841588 4279.08510639]\n",
      " [6191.25627065    0.            0.            0.         3808.74372935]]\n",
      "\n",
      "value = 151.2053506133165\n",
      "\n",
      "Lattimore\n",
      "\n",
      "sol = [5680.37491465    0.            0.          130.47837485 4189.14671051]\n",
      "\n",
      "value = 87.54414167592785\n",
      "\n",
      "sol = [9.97631131e+03 5.40085957e-08 1.22246350e-06 2.36886849e+01\n",
      " 6.15826277e-12]\n",
      "\n",
      "value = 4.638117986018438\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfUsers = 2\n",
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles)\n",
    "neighbors, context = myEnvironment.reveal()\n",
    "\n",
    "mean = [[random.random() for j in range(numOfArticles)] for user in range(numOfUsers)]\n",
    "gap = [[np.max(mean[user]) - m for m in mean[user]] for user in range(numOfUsers)]\n",
    "sol = oracle_LP(gap, T, dim, context, neighbors)\n",
    "constr = oracle_constr_LP(sol, gap, T, dim, context, neighbors)\n",
    "value = oracle_obj_LP(sol.flatten(),gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"neighbors = {neighbors}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "#print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")\n",
    "print(\"Lattimore\\n\")\n",
    "for user in range(numOfUsers):\n",
    "    sol = oracle(gap[user], T, dim, context)\n",
    "    constr = oracle_constr(sol, gap[user], T, dim, context)\n",
    "    value = oracle_obj(sol,gap[user])\n",
    "    print(f\"sol = {sol}\\n\")\n",
    "    #print(f\"constr = {constr}\\n\")\n",
    "    print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 236,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [0.0, 0.2278274298623254, 0.39100994039928316, 0.23149039679159888, 0.1580301193094138]\n",
      "\n",
      "sol = [8948.98155406    0.            0.            0.         1051.01844594]\n",
      "\n",
      "constr = [4.05571167e+04 1.37733179e-03 5.79023265e-03 2.01064479e-03\n",
      " 8.26324686e-15]\n",
      "\n",
      "value = 166.0925704083321\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "context = []\n",
    "for j in range(numOfArticles):\n",
    "    context.append(np.array([random.random() for k in range(dim)]))\n",
    "mean = [random.random() for j in range(numOfArticles)]\n",
    "gap = [np.max(mean) - m for m in mean]\n",
    "sol = oracle(gap, T, dim, context)\n",
    "constr = oracle_constr(sol, gap, T, dim, context)\n",
    "value = oracle_obj(sol,gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### modify x_0 to be logT or T\n",
    "### increase warm up phase to be logT\n",
    "### add multiple/periodic LP checks\n",
    "### regret calculate based on the expected gap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 229,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3"
      ]
     },
     "execution_count": 229,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [0, 0.5, 0.3, 0, .8]\n",
    "gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "np.min(gap_filter_index,axis = 0)[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = np.ones((5,))\n",
    "a[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.99999999, 2.49999999])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fun = lambda x: (x[0] - 1)**2 + (x[1] - 2.5)**2\n",
    "def my_constr(x):\n",
    "    return np.array([x[0] - 2 * x[1] + 10, -x[0] - 2 * x[1] + 6, -x[0] + 2 * x[1] + 10])\n",
    "cons = ({'type': 'ineq', 'fun': my_constr})\n",
    "bnds = ((0, None), (0, None))\n",
    "res = opt.minimize(fun, (2, 0), method='SLSQP', bounds=bnds, constraints=cons)\n",
    "res.x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1, 2, 3],\n",
       "       [2, 4, 6],\n",
       "       [3, 6, 9]])"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a=[1,2,3]\n",
    "b=[1,2,3]\n",
    "np.inner(np.array(a).reshape(3,1),np.array(b).reshape(3,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(10,)\n",
      "[[0 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[[1 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[1 1 2 3 4 5 6 7 8 9]\n",
      "[2 1 2 3 4 5 6 7 8 9]\n",
      "[[2 1 2 3 4]\n",
      " [5 6 7 8 9]]\n"
     ]
    }
   ],
   "source": [
    "a = np.arange(10)\n",
    "b = a.reshape(2,5)\n",
    "print(a.shape)\n",
    "print(b)\n",
    "b[0][0]=1\n",
    "print(b)\n",
    "print(a)\n",
    "a[0] = 2\n",
    "print(a)\n",
    "print(b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[2, 2, 2, 2, 2], [1, 1, 1, 1, 1], [], [], []]"
      ]
     },
     "execution_count": 175,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[] for i in range(5)]\n",
    "mu[0] = [0 for i in range(5)]\n",
    "mu[1] = [1 for i in range(5)]\n",
    "mu[0] = [2 for i in range(5)]\n",
    "mu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.40204850935007264, 0.04778061573678938, 0.5887568737356333, 0.3442413902067991, 0.09295688335971375], [0.7087977650533256, 0.9578188636881513, 0.47132113015014476, 0.32166401271584155, 0.05665219734414706], [0.08531710840080375, 0.6677651274580647, 0.8002726379622227, 0.9509235428046836, 0.3468975388244384], [0.8808357277785608, 0.07498054018440214, 0.42333513194765215, 0.7982724137493844, 0.02788303246870405], [0.12280071457455222, 0.8065228990020264, 0.5647204203410868, 0.03422784113411381, 0.635677222317901]]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([0.58875687, 0.95781886, 0.95092354, 0.88083573, 0.8065229 ])"
      ]
     },
     "execution_count": 182,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "confidence = [[random.random() for i in range(5)] for j in range(5)]\n",
    "print(confidence)\n",
    "np.max(confidence, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0.2426978792755886,\n",
       "  0.43487251790466364,\n",
       "  0.1196395593229006,\n",
       "  0.18051008656268985,\n",
       "  0.4623439192921842],\n",
       " [0.5200836150133619,\n",
       "  0.3523671889034039,\n",
       "  0.3535525730774157,\n",
       "  0.4323082252420105,\n",
       "  0.23820733581135634],\n",
       " [0.478000727337773,\n",
       "  0.2784046103282465,\n",
       "  0.12498195329830675,\n",
       "  0.1674436918233807,\n",
       "  0.3230823249956811],\n",
       " [0.40117844954747117,\n",
       "  0.13355218197718666,\n",
       "  0.9421643852845285,\n",
       "  0.8639733464837205,\n",
       "  0.6822805407620661],\n",
       " [0.6784347866277555,\n",
       "  0.0074071880570834026,\n",
       "  0.07709277171033968,\n",
       "  0.597740508428315,\n",
       "  0.02291942488661225]]"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[random.random() for i in range(5)] for j in range(5)]\n",
    "mu_prev = [[random.random() for i in range(5)] for j in range(5)]\n",
    "[[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(5)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(25,)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "np.array(gap).flatten().shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0, 10, 20, 30, 40],\n",
       "       [ 5,  6,  7,  8,  9],\n",
       "       [10, 11, 12, 13, 14],\n",
       "       [15, 16, 17, 18, 19],\n",
       "       [20, 21, 22, 23, 24]])"
      ]
     },
     "execution_count": 195,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res_list = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "res = np.array(res_list)\n",
    "np.sum(res[1])\n",
    "res[0] = res[0]/np.sum(res[0])*100\n",
    "res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Simulation/.ipynb_checkpoints/Testbed-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 0.1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue\n",
    "    \n",
    "    def regret_per_action(self):\n",
    "        Delta = []\n",
    "        for user in range(self.numOfUsers):\n",
    "            value = [np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)]\n",
    "            optValue = max(value)\n",
    "            Delta.append([optValue - value[article] for article in range(self.numOfArticles)])\n",
    "        return Delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    return payoff, decision\n",
    "\n",
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res\n",
    "\n",
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    # x_0 = np.ones(k)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in gap]\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    # print(count)\n",
    "    return payoff, decision\n",
    "\n",
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    # print(count)\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    # x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in np.array(gap).flatten()]\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    # print(\"LP value:{}\".format(oracle_obj_LP(bounds.flatten(),gap)))\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.log(T)):#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.log(T)) or t%(dim*np.ceil(np.log(T))*numOfUsers*numOfArticles) == 0:#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit_list,\n",
    "            T = 10000,\n",
    "            dim=2,\n",
    "            numOfUsers=2,\n",
    "            numOfArticles=5,\n",
    "            er=1,\n",
    "            repeat=1,\n",
    "            display_dist=1,\n",
    "            display_On=False\n",
    "           ):\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    #optPayoff = myEnvironment.optimal_value(T)\n",
    "    delta = myEnvironment.regret_per_action()\n",
    "    plt_sample = range(1,T+1,int(T/20))\n",
    "    \n",
    "    # run experiments\n",
    "    for bandit in bandit_list:\n",
    "        print(f'running {bandit}')\n",
    "        #avg_regret = [0 for t in range(T)]\n",
    "        pseudo_regret = [0 for t in range(T)]\n",
    "        for run in range(repeat):\n",
    "            if run%display_dist == 0 and display_On: \n",
    "                print('running round '+str(run)+'\\n')\n",
    "            payoff, decision = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "            for t in range(T):\n",
    "                #avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "                pseudo_regret[t] += sum([delta[user][decision[t][user]] for user in range(numOfUsers)])/repeat\n",
    "        #cum_regret = [avg_regret[0]]\n",
    "        pseudo_cum_regret = [pseudo_regret[0]]\n",
    "        for t in range(1,T):\n",
    "            #cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "            pseudo_cum_regret.append(pseudo_cum_regret[-1]+pseudo_regret[t])\n",
    "        #plt.semilogx(cum_regret)\n",
    "        #plt.show()\n",
    "        plt.plot(plt_sample,[pseudo_cum_regret[i-1] for i in plt_sample], mark_up(bandit), label=label(bandit))\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig(f'dim_{dim}_numOfUsers_{numOfUsers}_numOfArticles_{numOfArticles}_er_{er}.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [],
   "source": [
    "def label(bandit):\n",
    "    label_map = {LinUCB:'LinUCB', LinUCB_N: 'LinUCB-N',Lattimore: 'Lattimore',Lattimore_N:'Lattimore-N',Optimal_LP:'Optimal-LP'}\n",
    "    return label_map[bandit]\n",
    "\n",
    "def mark_up(bandit):\n",
    "    line = {LinUCB: 'y-', LinUCB_N: 'p--', Lattimore: 'g^-', Lattimore_N: 'bs-', Optimal_LP: 'r'}\n",
    "    return line[bandit]\n",
    "\n",
    "def testplot(bandit_list):\n",
    "    counter = 1\n",
    "    T = 1000\n",
    "    #plt_sample = range(1,T+1,100)\n",
    "    plt_sample = np.logspace(1,np.log(T),num=10,base=2)\n",
    "    plt_sample = [int(np.ceil(i)) for i in plt_sample]\n",
    "    for bandit in bandit_list:\n",
    "        data = np.array(range(T))*counter\n",
    "        plt.plot(plt_sample,[data[i-1] for i in plt_sample],mark_up(bandit),label=label(bandit))\n",
    "        counter += 1\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig('test.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAELCAYAAADHksFtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOydd3jTVfuH79NdKFBooVBWy5QhUKYgCAqooLygAqKiCEUUFHAvVgFFBPkhKopIGYoyXCCviiIKggwFyvZlr9IyWmahK8n5/XHSkoa0pDTN6rmvK1eT73xCS56c85zn8xFSSjQajUajyQ8fVweg0Wg0GvdGJwqNRqPRFIhOFBqNRqMpEJ0oNBqNRlMgOlFoNBqNpkD8XB2AowkPD5dRUVGuDkOj0Wg8iq1bt6ZIKSva2ud1iSIqKootW7a4OgyNRqPxKIQQx/Lbp6eeNBqNRlMgOlFoNBqNpkB0otBoNBpNgehEodFoNJoC8bpidn6YTCYSExO5cuWKq0PR3CT+/v5UqlSJsmXLujoUjaZE4fREIYQIBeYAjQEJDAL2AUuAKOAo0FdKeV4IIYAZQHfgKvCklHLbzdw3JSUFIQT169fHx0cPpDwNKSXp6emcPHkSQCcLjcaJuOITcwawUkp5C9AU+Bd4HVgtpawLrDa/BugG1DU/hgCf3OxNL1y4QEREhE4SHooQglKlSlG1alXOnDnj6nA0mhKFUz81hRBlgTuAeAApZZaU8gLQE1hgPmwB0Mv8vCfwuVRsAkKFEFVu5t5GoxF/f/8ixa9xPcHBwWRnZ7s6DI3GvbhyBV57DY7l2wpRJJz99boWcBaYJ4RIEELMEUKUBiKklMkA5p+VzMdXBU5YnJ9o3pYHIcQQIcQWIcSWs2fP5ntzNZOl8WT071CjseK33+DWW2HKFPjpp2K5hbMThR/QHPhEShkDXOHaNJMtbH0qXOe0JKWcLaVsKaVsWbGizQ50jUaj8S7On4dBg6BrV/DzgzVrYOjQYrmVsxNFIpAopdxsfv0NKnGczplSMv88Y3F8dYvzqwFJTorV5axbt4769eu7OgyNRuNOSAnffAMNGsDnn8Prr8OOHdCxY7Hd0qmJQkp5CjghhMj59OsM7AV+AAaYtw0Alpuf/wA8IRS3ARdzpqi8jaioKH777bc82zp06MC+ffvsOn/+/Pm0b9/+htf9+++/6d69O6GhoVSoUIHWrVszb948ANasWYOPjw8hISGEhIRQtWpVxo0bV4R3pdFoHEpSEjz4IPTpA5GR8M8/8M47EBxcrLd1xRKg4cCXQoidQDNgEjAZ6CqEOAB0Nb8G+Ak4DBwEPgOGOT9c72Hjxo3cdddddOzYkYMHD5Kamsonn3zCzz//nHtMZGQkaWlppKWlsX79euLj41m2bJkLo9ZoNEgJc+ZAw4awciVMngx//w0xMU65vdMThZRyu7me0ERK2UtKeV5KmSql7CylrGv+ec58rJRSPiulrC2lvFVKWaJkYdesWUO1atVyX0dFRfHee+/RpEkTypUrx8MPP0xGRobd13vllVcYMGAAr732GuHh4QghaNGiBUuXLrV5fHR0NO3atWPv3r1Ffi8ajeYmOXgQOneGp56CZs1g5061wsnPeW1wJaYz25oDB54nLW17sd4jJKQZdeu+79BrLl26lJUrVxIUFMTtt9/O/PnzeeaZZ2543tWrV9m4cSMTJ060+14HDhzgr7/+suv6Go3GwRgMMH06jB0LAQHw6acweDC4oBesxCYKT2XEiBFERkYC0KNHD7Zvty/ZnT9/HpPJRJUqBbehJCUlERoaislk4vLlyzzwwAM2ax8ajaYY2b5dJYWtW+E//4GPP4aq13UGOI0Smygc/U3fWVSuXDn3ealSpUhKUovA/Pz8bDaiZWdn4+/vT/ny5fHx8SE5OZlbbrkl3+tHRkaSmJgIwMWLFxk2bBgDBgxg0aJFDn4nGo3mOjIyYMIE1RMRFgZLlqjCtYv7h7SehZdQo0YNjh8/jpTX2kyuXr3KmTNnqFmzJqVKlaJt27Z8++23dl+zXLlyPProo6xYsaI4QtZoNJasWwdNm6pVTP37w9690Levy5ME6EThVmRnZ5ORkZH7MBgMdp/bpk0bgoKCmDx5MhkZGVy5coXXX3+dli1bUrNmTQCmTJnC/PnzmTp1KqmpqQDs2LGDfv362bxmWloaixcvplGjRkV/cxqNxjaXLsGwYXDHHZCVBb/8AvPnqxGFm6AThRvRvXt3goODcx9xcXF2nxsYGMiPP/6Yu1KqVq1aJCUlsXTp0lzZi3bt2vH777/z+++/U6tWLSpUqMCQIUPo3r177nWSkpJy+yhq1qzJuXPn+PLLLx39VjUaDcB//wuNGsGsWfD887BrF9x9t6ujug5hOVXhDbRs2VJu2XL9Ktp///2XBg0auCAijaPRv0uNx3PmDIwcCYsXq0QxZw7cdptLQxJCbJVStrS1T48oNBqNxllICV98oRrnvv0W4uJg2zaXJ4kbUWJXPWk0Go1TOXYMnnlGdVbfdpsaRXhI/U+PKDQajaY4MZngww9VUli3DmbMgPXrPSZJgB5RaDQaTfGxd69qnNu4URWpP/0UoqJcHVWh0SMKjUajcTRZWTBxohLt27cPFixQU04emCRAjyg0Go3Gsfz9N8TGwu7d8PDDaqopIsLVURUJPaLQaDQaR3DlCrz4IrRtq9znli9Xy189PEmAHlFoNBpN0fntNxgyBI4cUSubJk+GcuVcHZXD0CMKN0ZboWo0bo4t3+pPPvGqJAE6UbgNnmqF+uSTTyKE4O+//87ddvDgwVzZEI3GK3GBb7Ur0YnCDowmyew/D9Fswq/M/vMQRpNnyp4UlxVqhQoVGD16dHGHr9G4By7yrXYlOlHcgCMpV+jx4XqmrzrAhavZTF91gP98tJ4jKVeK/d6eYoU6YMAAdu7cydq1a+2ORaPxOKSEzz5zmW+1KynRxeyHP9143bb7m1Th8bZRpGcZeXLe32w9dh6DxQgiPdvIv8mXePDjv6gXUea68/vfVpMeTSNJupBOZKjjv2G4oxVqqVKlePPNNxk1ahTr16+3+/oajcdw8KDyrF6zRk0vffYZ1K3r6qichh5R3IDgAN/rtpkk1K4U4oJorlmhVqhQoVitUMuWLUu9evVo06aNXVaoTz/9NMePH88zjaXReDwGA0ydCrfeqsT7Pv0Ufv+9RCUJKOEjiiVPt813X3CAL0uebsv3CYmM/n43V7KMuftKB/jyWJsaPBBTLd/zi2M0Aa61Qp00aRKTJk0CoH///syaNSv3vMDAQMaMGcOYMWO0barGO3Az32pXokcUN6Bzgwh8ffKu4PH1EXRu4F5NNM6wQn3zzTdzC92WSSKHgQMHcvHiRb7//vuivyGNxlVkZMCbb0LLlnDihPKtXrasxCYJKOEjCnsoG+TPzrh7nHKvHCvUHG7WCvWFF17AaDTyxhtvXGeFevfdd1OzZk0GDRpEWFgYO3bs4J133mHx4sXXXbOwVqh+fn7ExcUxYsQIu+PWaNyKdevUKGL/fhgwAKZNcytLUlfh9BGFEOKoEGKXEGK7EGKLeVsFIcQqIcQB88/y5u1CCPGBEOKgEGKnEKK5s+N1Jt5ghfrII4/csA6i0bgdly7B0KFu7VvtSpxuhSqEOAq0lFKmWGybApyTUk4WQrwOlJdSviaE6A4MB7oDbYAZUso2BV1fW6F6P/p3qXEo//2vShInTyp70okTIcQ1i1VciSdYofYEFpifLwB6WWz/XCo2AaFCCP11VaPRFJ0zZ+CRR6BHDyW5sXEjTJ9eIpPEjXBFopDAr0KIrUKIIeZtEVLKZADzz0rm7VWBExbnJpq35UEIMUQIsUUIseXs2bPFGLpGo/F4rH2rx49XS1/bFDhZUaJxRTH7dillkhCiErBKCPG/Ao61JRh03VyZlHI2MBvU1JNjwtRoNF6HB/tWuxKnjyiklEnmn2eA74HWwOmcKSXzzzPmwxOB6hanVwOSnBetRqPxCoxGj/etdiVOTRRCiNJCiDI5z4G7gd3AD8AA82EDgOXm5z8AT5hXP90GXMyZotJoNBq72LsXOnSAESOgfXvlPDdiBPher7qgsY2zp54igO/NyzX9gK+klCuFEP8AS4UQscBxoI/5+J9QK54OAleBgU6OV6PReCpZWUq47+23VYH688+hf3/wMgn8ypXh9Onrt0dEwKlTjrmHUxOFlPIw0NTG9lSgs43tEnjWCaFpNBpvwtq3+oMPoFKlG5/ngdhKEgVtvxncZXmsRqPRFJ38fKu9NEk4C50ovBxtp6opMfz2m1J5nT5d+Vfv2aPE/LwUg0E1jzsDnSjcBFtWqDeiU6dOzJkzJ882IQQHDx7MfV0YO1WNxiM5dw4GDvR63+ocTCY1SGrUSL1tZ6AThZ0kX06m4/yOnEpzUHXIyyiMgKFG4xByfKsbNlQNdF7uWy2lErFt1kw1lPv7w3ffOefeOlHYycQ/J7L++HomrrXfIa6onD9/nvvvv5+KFStSvnx57r///lyviFGjRrFu3Tqee+45QkJCeO6557jjjjsAaNq0KSEhISxZssSmnerUqVNp0qQJpUuXJjY2ltOnT9OtWzfKlClDly5dOH/+fO7xP/zwA40aNSI0NJROnTrx77//5rnWu+++m3stg8FAUlISDz30EBUrViQ6OpoPPvjASf9amhKFpW911ape7VstpdIobN0aHnhAqaB/9ZXKiQ88oFY32SK/7TeDXauehBBzgYlSyiM29tUExkkpBzkurOLn+ZXPs/2Ufe5wmYZM/k76G5M0MWvrLBJOJRDgG3DD85pVbsb7975/0zGaTCYGDhzI0qVLMRqNDBo0iOeee45ly5bx9ttv89dff9G/f38GDx6ce44Qgh07dlCnTh1A+W5b8+2337Jq1SoMBgMxMTEkJCQQHx9Pw4YN6datGx988AHjxo1j//79PPLIIyxbtoxOnToxffp0evTowd69ewkIUO9/0aJF/Pjjj4SHh+Pj40OPHj3o2bMnixYtIjExkS5dulC/fn3uucc5Uu0aL0dK1U39yiuQmQnvvquK137e6Ziwdi2MHq16A2vUgPh4eOKJvG/XUUtgC8LeEcWTQMV89oVzrVnOKzl28ViuIZCUkmMXjjnlvmFhYTz00EOUKlWKMmXKMGrUKNauXVvk6w4fPpyIiAiqVq1Khw4daNOmDTExMQQGBvLAAw+QkJAAwJIlS7jvvvvo2rUr/v7+vPzyy6Snp7Nhw4bca40YMYLq1asTHBzMP//8w9mzZxk7diwBAQHUqlWLp556yqbXhUZTaA4ehLvuUoXqZs1g50549VWvTBKbNqmSS6dOcOgQzJypLDIGDXLN2y3MLfPTUGoMeJwSn73f9JMvJ1Prg1pI89uXSM5nnGdx78VUDql8g7OLxtWrV3nhhRdYuXJl7nTQ5cuXMRqN+BahqzTCYkwaHBx83eu0tDRAeVPkmB4B+Pj4UL16dU6ePJm7rXr1aworx44dy/XczsFoNNKhQ4ebjlWjwWCA//s/GDcOAgKUb/XgweDjfTPn27fDmDFK+Tw8XPkmDR3q+hm1fBOFEGIkMNL8UgLLhBCZVocFobqt5xdLdG7AxD8nYpKmPNuM0sjEtROZed/MYr33tGnT2LdvH5s3b6Zy5cps376dmJiY3NGNKOYO08jISHbt2pX7WkrJiRMnqGphCWkZQ/Xq1YmOjubAgQPFGpemBLF9u2qc27YNevZUX6290JL0339VHvz6awgNVc3kI0a4j+J5QSl5L/At8B1KxfUP82vLxzzUtNSwYo3ShWxM3EiWMSvPtixjFhsSN+Rzxs2TY4Wa8zh//jzBwcGEhoZy7tw5xo8fn+f4iIgIDh8+fMNtN0vfvn358ccfWb16NdnZ2UybNo3AwEDatWtn8/jWrVtTtmxZ3n33XdLT0zEajezevZt//vnHIfFoShCWvtWJibB0KXz/vdcliUOHVM2hcWP4+Wc1mjhyRL11d0kSUMCIQkq5ClgFIIS4DMyRUp7M73hvJeHpBKfdy9KSFGDgwIGkp6cTHh5OZGQkL730EsuWLcvdP3LkSAYMGMAnn3zC448/zgcffEBcXBwDBgwgPT2d2bNnU6kIHan169dn4cKFDB8+nJMnT9KsWTNWrFiRW8i2xtfXlxUrVvDSSy8RHR1NZmYm9evX56233rrpGDQlEEvf6iefVPMvFSq4OiqHcvw4vPUWzJ2rZtNeekmVW8LDXR2ZbQplhWr2sm6Mkv7+WUp5XggRBGRJaTU/4yK0Far3o3+XXsqlS/DaazBrFkRFqVrE3Xe7OiqHcuoUTJqk3pqU8PTTavTgDjbzBVmh2rs81hd4ByXQF4yqWbQCzqOmoLYA4xwSrUajKXlY+lY//7zX+VanpsKUKcoSIytLdVSPHg0Wa0XcGnuXDUwCngKeA2qR13luOdDDwXFpNJqSgJf7Vl+8qIrU0dEwdSo89BD873/w2WeekyTA/uWxTwCvSynnmUcXlhxCJQ+NRqOxDylh4UI1erh8WflWv/66mrD3AtLS1Ohh6lQlYtu7N8TFea6hnr2JIhSVEGwRAGirKI1GYx9e7FudkaH0CN95B86ehfvugwkToHlzV0dWNOydetoN9MxnXzdgm2PC0Wg0XosX+1ZnZakafJ06SlGkSRPYsEGVXjw9SYD9I4q3gG+FEMHA16hidjMhxAPA04D3ir5rNJqis3evWvK6cSPcc8+1lU0ejsGgZtDGj4ejR6FdOyVke+edro7Msdg1opBSLgceBboAP6OK2XNQzXaPSyl/Ka4ANRqNB5OVpeZeYmJg3z7lW/3zzx6fJKw9IcLC1Ntav977kgQUQutJSrkUWCqEqIcSAjwH7JOFacTQaDQlh82b1SjCi3yrpVTuqmPHwq5dKlF89x306gXFrKjjUm44ohBCBAkh9gsh7gWQUu6XUm6QUv5PJwn3R1uhapyOtW/1Dz94vG/1jTwhvDlJgB2JQkqZgVr15Bad195KSbRCPXr0KEII7rvvvjzb+/fvT1xcnGuC0hQNS9/qp59WvtU9PLvNau1auOMOuPdetZJp7lxVcnnkESiCiLNHYe+qpy8BJ7mzuheVK6tvC9aPysWrMO5xFMUKddOmTfz1118OjEbjdKx9q9eu9XjfaktPiMOH4eOPlfzUwIFeaYFRIPYmiuPAHUKILUKICUKIZ4UQwyweQ4szSFdy+nThtjuSkmKF+uqrrzJ69GhH/bNpnImUShvb2rfa/LfoiSQkqEFQ27ZK5XzaNOWZNHSo1/QDFh4p5Q0fqGmngh5Ge65jcT1fIAH4r/l1NLAZOAAsAQLM2wPNrw+a90fd6NotWrSQtti7d2+e1yNHStmx440f6n+C7ceNzh050mYoNqlZs6ZctWpVnm0pKSnym2++kVeuXJGXLl2SvXv3lj179szd37FjR/nZZ5/lOQeQBw4cyH39xx9/yKpVq+a5T5s2beSpU6dkYmKirFixooyJiZHbtm2TGRkZ8s4775RxcXFSSin37dsnS5UqJX/99VeZlZUl3333XVm7dm2ZmZmZe62mTZvK48ePy6tXr0qj0SibN28ux48fLzMzM+WhQ4dkdHS0XLlypc33fOTIEQnIy5cvy8jIyNz3/9hjj8lx48bl+29l/bvUuIiTJ6Xs2VP9Z2jeXMpt21wdUZHYs0fK3r3V2wkNlfLtt6W8fNnVUTkPYIvM53PV3uWxPjd4FHambiTwr8Xrd4HpUsq6KKHBWPP2WOC8lLIOMN18XImhpFihBgUFMWrUKD2q8BRMJpg9Gxo0UBXed99VK5xiYlwd2U1x6BA8/rjyhFi50n09IVyJ02fahBDVgPuAt4EXhbJIuwvVpwGwAIgDPkF1g8eZt38DfCSEEObsVyTet88JtcDVDGvWFDWKgvE2K9QQi/91e/fuzRPTU089xdSpU1mxYsVNvy+NEzh4EJ56Sv3xd+qkEkbduq6O6qaw9oR4+WX39oRwJfbKjBc04WgCLqF6KqytUm3xPvAqUMb8Ogy4IKXMqYYmAjk2VlWBEwBSSoMQ4qL5+BSr+IYAQwBq1KhhRwiegbdZoeYkoByOHj2a+9zf359x48YxZswYGnmBpIPXYe1bPXu2sij1QN/q5GSlxZTjCTF0qPt4Qrgr9v6W16CsUHMelq/XouoN54QQM2yoy+YihLgfOCOl3Gq52cah0o591zZIOVtK2VJK2bJixYo3fjeFwOLLtl3bi0JJt0J9/PHHyczMZOXKlQ6JX+Mgtm+HNm2UqdA996i1oU895XFJIiVFjRhq11YrmJ54Ag4cUPJTOkkUjL2/6S6olU+zgO5AS/PPT1Hf+PuijI2eAiYUcJ3bgf8IIY4Ci1FTTu8DoUKInNFNNSDJ/DwR5aaHeX85VEe40zh1ynYp+9Qpx9+re/fuBAcH5z4uXLiQa4V62223ce+99+Y5fuTIkXzzzTeUL1+eESNGAORaoYaGhrJ06dIixWNphRoeHs6KFSvsskLdvn070dHRhIeHM3jwYC5evGjX/Xx9fRk/fjznzjn1V6zJDy/xrb5wQXVSR0fDe+95rieES8mvym35AL4D4vLZFwessHh+1M5rduLaqqevgX7m57OAYebnzwKzzM/7AUtvdF17Vz1pPBf9u3QCa9dKWa+e+l705JNSpqa6OqJCc/mylJMmSVm+vHobvXurlU0a21DUVU/A3cD6fPb9BeTIYP0J3Mwg7jVUYfsgqgYRb94eD4SZt78IvH4T19ZoNPZy6ZKatO/YUQn6/forzJsHFSq4OjK7SU9XjeG1aqkB0e23w7Zt19o9NIXH3lVP51BS4rY0Jv7DtemgUoBd8wxSyjWoWgdSysNAaxvHZAB97IxRo9EUBUvf6hdeUL7VpUu7Oiq7ycqC+Hi1kikpCbp0UW/htttcHZnnY2+imAJ8IISIAlYAZ4GKqOWr3YHh5uPuBOyrXGo0GvfgzBkYOfKabvY336jitYdgMKim8AkTlCfE7bfDl1+q1bsax2BXopBSfiSEOAm8Acw0n2cAtgMPSimXmQ99B8gqjkA1Go2DsfatjouDN97wGJ0Kk0nV18eNUxpMLVooeal77vF+NVdnUxg/iu+B74UQPqjRxFkppcnqmBSbJ2s0Gvfi2DGl7vrLLx7nW53jCTFmjLK6aNxYLcbq2VMniOKiUAuhzV3UVYHaQHCxRKTRaIoPo1EZCDVqpOzYPMi3WkolsZHjCZGVBYsWKQ1CbzcOcjV2JwohxDDgJHAMWAfUN2//TgjxfPGEp9FoHMbevdC+vapHtG+vvCJGjPAIU4U1a6BDB+jW7ZonxJ490K+fx/X9FRvJl5PpOL8jp9Ic3+Rl1z+xEOIV4P+Az1BNcpa5ew3wsMMj02g0jsHSt3r//mu+1R7QbZbjCXHnnUqoryR7QtyIiX9OZP3x9UxcO9Hh17Y3Fz8LjJVSjkONJizZB9RzaFSaInP8+HFCQkIwGo0Ov3ZcXBz9+/d3+HU1xcDmzarKO24cPPgg/Puvkkp183kaS0+IHTuUzFSJ94QogBMXTxCfEI9Jmpi3fZ7DRxX2JorKwNZ89pmAIMeEU7KZP38+t956K6VKlaJy5coMHTqUCxcu2HWutZVqjRo1SEtLK5LK7M1iy6IVrlmfhoSEEBISQlRUFJMnT3Z6fCWCK1dUL4Slb/WiRW7vW713L/TpA82bq9LJpEnKXe6FFyBYV0WvY3/qfl7/7XXqf1SfLKNacGqURoePKuxNFAeBjvnsuwPYm88+jZ1MmzaN1157jalTp3Lx4kU2bdrEsWPH6Nq1K1lZ3rXi+MKFC6SlpbFo0SImTJigRQAdzapVainQ++97jG91fp4Qb7yhPSGsuZJ1hQXbF3DHvDuo/1F9pvw1hUzjNeHuLGOWw0cV9iaK94HXhRCjgRzx+UpCiFiUtMZ0h0VUArl06RLjxo3jww8/5N5778Xf35+oqCiWLl3KsWPHWLhwIXFxcfTu3ZuHH36YMmXK0Lx5c3bs2AEo1dXjx4/To0cPQkJCmDJlSu639xwv606dOjF69GjatWtHSEgIPXr0IDU1lccee4yyZcvSqlWrPLLfI0eOpHr16pQtW5YWLVqwbp31jGPRadu2LY0aNWL37t0Ov3aJJMe3+u671fyMB/hWHz8OQ4ZA/frw7bfKE+LIEVVSsbA1KfFIKfnn5D88899nqDKtCk8uf5LktGQm3TWJx5s8jp9P3oKNo0cV9jbczRFClAfGAjla1z8BV1FigV85LCJn8fzzSj65OGnWzC6HpA0bNpCRkcGDDz6YZ3tISAjdunVj1apV1K9fn+XLl7No0SIWLlzIjBkz6NWrF/v37+eLL75g3bp1zJkzhy5dugB5vR5yWLx4Mb/88gvh4eG0bduWtm3b8vHHH7NgwQIGDRrE+PHjmTdvHgCtWrVi7NixlCtXjhkzZtCnTx+OHj1KUJBjZhmllGzYsIE9e/YQ46HOaG6DlKqbevhwpaX9xhtKLtVBv6viwNITAmDYMBW2lvvOS+rVVBbuXEh8Qjy7zuwi2C+Y3g17ExsTyx0170AIQcynMbnTTjlkGbPYkLghn6sWnsI03E0VQswC2gLhKH2njVJK+zSkNfmSkpJCeHg4fjaWcVSpUoWtW7dSv359WrRoQe/evQF48cUXmTZtGps2bcp1kLsRAwcOpHbt2gB069aNvXv35iaWPn36MGbMmNxjLYvVL730Em+99Rb79u2jadOmN/0+cwgPD0cIQeXKlZk8eTKdO3cu8jVLLElJ6lN2+XI1sb9ypfqC4qakpMCUKfDRR2ox1qBBMHo0eJHfWJExSRO/Hf6N+IR4lv1vGVnGLFpGtuST+z7hkcaPUC4o7wgx4emEYo/pholCCBEE/ABMMgv5/VrcQTkFe71QnUB4eDgpKSkYDIbrkkVycjLhZm9GS9tRHx8fqlWrRlJSEvZirwUqqJrJnDlzSEpKQgjBpUuXSEm5vvH+mWeeYeHChQC8+eabvPnmmzeMIyUlxWZS1BQCk0l1U7/yivrEnTJFVXzd9N/1wgW1cmn6dFVnf+wxtRCrTh1XR+Y+HLtwjHnb5zFv+zyOXzxO+aDyPN3iaWJjYmlauehf0EHAc+kAACAASURBVIrCDf+qpJQZQohWgPt35Xgobdu2JTAwkO+++46+ffvmbr9y5Qo///wzkyZNIjExkRMnTuTuM5lMJCYmEhkZCTjWFnXdunW8++67rF69mkaNGuHj40P58uVzLVgtmTVrFrNmzXLYvTV2YO1b/dlnbvuJm5amHOSmTlWLr3r3hvHjtdx3DpmGTJbvW058QjyrDq1CIulSqwvvdnmXXrf0IsjPPaYP7S1m/wD0Ks5ASjLlypVj3LhxDB8+nJUrV5Kdnc3Ro0fp06cP1apV4/HHHwdg69atfPfddxgMBt5//30CAwO5zayh7EgL1MuXL+Pn50fFihUxGAxMmDCBS5cuFeoaBoMhj61rdna2Q2Ir0RgMauRw663KYGH2bFi92i2ThPaEKJhdp3fx/Mrnqfp/VXn4m4f59+y/jLljDEdGHmHV46vo17if2yQJsD9R/AI8KIT4RggxSAhxnxCiu+WjOIMsCbz66qtMmjSJl19+mbJly9KmTRuqV6/O6tWrCQwMBKBnz54sWbKE8uXL88UXX/Ddd9/h7+8PwBtvvMFbb71FaGgo7733XpFiueeee+jWrRv16tWjZs2aBAUF5Zn2soehQ4fmsXUdOHBgkWIq8Vj6Vt97r2qcc0Pf6qwstdCqTh148UVo2hQ2boQVK1RjeEnmYsZFPt3yKa0/a02TWU34+J+PuSv6LlY+tpIjI48w/s7xRIVGuTpM2+RnfWf5QDXVFfQw2nMdZzy81Qp13Lhx8rHHHnN1GG6Bp/8uC0V6upRvvCGlr6+UlSpJ+fXXUppMro7qOrKzpZw7V8qoKGU7evvtUv7xh6ujcj0mk0muPbpWPvH9EzL4rWBJHLLxx43l9I3T5dkrZ10dXh4owArV3spXtONTlEajKZA//1Sjhv374cknYdo0t7Mk1Z4QtjmVdooF2xcQnxDPgXMHKBNQhv5N+hMbE0vrqq0dWlN0Bvb2URwr7kA0Go2ZS5fUFNOsWRAVpXyru3Z1dVR50J4Q12MwGfjpwE/EJ8Tz4/4fMUoj7Wu0580Ob9KnYR9KB3iOraw17rmWTnMdcXFxrg5B4wxWrFDKd8nJbulbLaXyOhozBrZsgXr1lIRU375uVy5xGvtT9zM3YS4LdizgVNopIkpH8FLblxgUM4j64fVdHZ5D0IlCo3EHzpxR3hBLlqiv599+63a+1WvWqOa4v/5SA51586B/f7dt3ShWrmRd4Zu93xCfEM+64+vwFb50r9ud2JhYutftjr+vv6tDdCgl6lcspfS4uUFNXkwm040P8iSsfavHj4fXX3crLe1Nm1SCWL0aIiNVDWLQILcK0SlIKfkn6R/it8WzaPciLmddpk6FOrzT+R2eaPoEkWUiXR1isVFiEkVQUBCpqamEhYXpZOGBSCnJzs7m9OnTlHajqZgiYelb3bat6rR2oyaDhAQ1xfTjj1CxouqsfuaZkif3bY/ekrdTYhJFtWrVSExM5OzZs64ORXOT+Pn5Ua5cuVxJE4/FaISZM1UnGigP62HDXGJJWrkynD59/fbAQMjMVAqukyYpvcGSJPddWL0lb8fuRCGEaAKMAloC1YC2UsptQoi3gfVSyp/tuEYQ8CcQaL73N1LKcUKIaGAxUAHYBjwupcwSQgQCnwMtgFTgYSnl0cK8wRz8/f2JjtarfDUuZu9eiI1V8zn33qtWNrnQktRWkgCVJMaOVfX0kiT3ba23VCG4As+0eIbY5rE0iWji6vBchl2JQgjRDSXjsQH1wT3OYncmMBy4YaIwH3uXlDJNCOEPrBdC/IzZ00JKudisUBsLfGL+eV5KWUcI0Q94F+3PrfFEsrKUrvbbb0PZsvDFF0oZz42nLcaPv/Ex3kCmIZNl/1tGfEI8vx1WLpFdanVhSpcp9Lylp1tJabgKe0cU7wDzpZRPCSH8yJsotgPP2HMRc/dfjkSpv/khgbuAR83bFwBxqETR0/wc4BvgIyGEMF9Ho/EMNm9Wo4g9e6BfP5gxwy0sSZOTXR2Ba9l1ehfxCfEs3LmQ1PRUqpetzpg7xjAwZqD7Smm4CHsTxS3Ay+bn1h/Sl1BTRnYhhPBF+W/XAWYCh4ALUkqD+ZBEoKr5eVXgBICU0iCEuAiEASlW1xwCDAHlFa3RuAVXrqjlQjNmqOVCK1bA/fe7Oqo8nhAljYsZF1m8ezHxCfH8k/QP/j7+9LqlF7ExsXSp1QVfHy2SbQt7E8UZoFY++xoBx+29oZTSCDQTQoQC3wMNbB1m/mlrXH7daEJKORuYDdCyZUs92tC4nlWrlMfn0aOqgW7yZDXl5EKsPSH691czYN6OlJJ1x9cRnxDP13u+Jt2QTuNKjZl+z3T6N+lPeCkPXxzhBOxNFIuBCUKIvcBG8zYphKgHvAbEF/bGUsoLQog1wG1AqBDCzzyqqAbkuPEkAtWBRPOUVzmUs55G456cO6dkUxcsUG3Lf/4JdjoQFhdpaWph1dSpKln06QNxcWol7q+/2i5oW3haeSzJl5NZsGMBcxPm5uotPd7kcWKbx9IqslWJWNbqKOxNFGOAhsBa4JR523KgMsrxbpI9FxFCVASyzUkiGOiCKlD/AfRGJaQB5muDKqAPQCWn3sDvuj6hcUtyfKufew5SU9XS1zFjXOpbnZ6umuMmT4azZ9Ws14QJeeW+T53K/3xPJEdvac62Ofx04CeM0kiHGh0Y1WEUvRv29mi9JVdiryhgJnC/EKIz0JlrntmrpZSrCnG/KsACc53CB1gqpfyveaSyWAjxFpDAtRFKPPCFEOKg+X79CnEvjcY5nDwJzz57zbf6l19c6ludlQXx8fDWW8pSu0sXJRll9rjySkqC3pIrKVTDnZRyNbD6Zm8mpdwJXGdfIqU8DLS2sT0D6HOz99NoihU38602GFTNYfx41fR9++3w5ZfKLdUbKWl6S67E3j6KgpYSmYBLUsrCeWVqNJ6MG/lWm0xKS3DcODhwAFq2hE8/hbvvdus2jZuiIL2lAU0HUKVMFVeH6JXY+9XnKDZWG1kihDgOfCClnF7UoDQat8VgUEuHxo1TOhezZ8PgwS75RJYSli1THdTe7gmRcjWFhTsXMjdhbq7eUp9GfYiNiaVDjQ66MF3M2JsoHkUVnXejCsxngYqohrjGqGJ2S2CKEAKdLDReyfbtqnFu2zbo1UvpNUU6XzE0xxNi9GjYutV7PSFs6S21imzFrPtm0a9xvxKnt+RK7E0UXYAfpJTDrbZ/KoT4EGgnpXxCCJGG6tLWiULjPaSnq+VCU6dCeDh8/TU89JBLvraXBE8Irbfkftj759UHeCiffT+g5DVA6T3ZJeeh0XgEf/6pppYOHICBA+G991ziW+3tnhBab8m9sTdRZAC3A7/Z2He7eT+oTuorDohLo3Etlr7V0dGq07pLF6eH4e2eEDtP7yR+WzwLdy3kXPo5apSrwdiOYxnYbCA1Q12nqqvJi72JYjYwRggRBqwgb43iGeBt83HtgB2ODlKjcSqWvtUvvqimnZxslrR3r6qXf/ON93lCWOstBfgG5OotdY7urPWW3BB7G+7GCCHOAa8Az6FWQAlUl/YrFsXrJcDc4ghUoyl2rH2rv/sOWl/X3lOsHDyo+iC+/FLlJm/xhMhPb+n9e97nsSaPab0lN8fuEpiUcroQYgZKe6kyKkmckFKaLI7Z4/gQNZpiRkrVqfbCC0oYacIENe3kxALA8eOqe3rePHXbV15RD08389N6S95BYTuzTcAx80Oj8XyOHlWT/r/8Au3aqcY5J/pWJyeraaXZs9XrZ5+FN95QFqWeitZb8j4KY4VaBlWTqAdctwRBSvmqA+PSaIoXo1EZMowapZa5fvih8q12UiOCpSdEdrZawTR6NFSv7pTbFwvWekuVQyrzcruXGRQziHph9VwdnqYI2CvhURv4CygFlEYVsyuYzz8PXAR0otB4Bpa+1d26qZVNTjK8suUJMW4c1K7tlNs7HFt6S/fVu49BzQZpvSUnYjRJ4tcf5uM1hxjWqTax7Wvh6+O4aT17RxTTgS2ofoorQHfU6qaHUTap2sda4/640Le6IE8IT8OW3lLdCnW13pKLOJJyhWe/3MaRlCukZxuZvuoAy7cn8dGjzYkOd8w0n72JojUwGMg0vw4wO9V9JYQIB2aglsZqNO7J5s2qcW73bnjkEXj/faf4Vlt7QvTooWrlLlQhv2ly9JbiE+LZfWa31ltyA0wmSa+Zf3EpPTtXjC8928i/yZfo/ckGto7p6pD72JsoglAKsSbzMllLgZvdQFOHRKPROBpL3+qqVZ3mW23tCdG1q1rV1KZNsd/aoWi9JfdCSpmbkOf9dYSPfj/IxfTs644zSagXUcZh97U3UewHctokE4BnhBA/AUYglmvWpRqN+/Drr/D00071rbb2hGjfHr76Cjp2LNbbFpnky8n0+7YfS3ovoXJIZZt6S0NbDiU2JpZbI251dbgliqQL6Ww4lMqGQylsPJTK0qfbUr1CKcJDAulYryIBfj4s355EerYx95zSAb70bVXNYTEUxjO7GfAFyhb1F+ASyovCD3jSYRFpNEXFBb7Vnu4JMfHPiaw/vp4nvn8CIFdvqWvtrkztOpWe9XsS6BfoyhBLDDmjhp2JFxixKIGjqVcBqFA6gLa1wsg0qNa1Hk0j6dE0kksZ2fy0KxnLgYWvj6BzA8cZn4ubsaAWQlQH7gWCUT7Wux0WURFp2bKl3LJli6vD0LgCS9/qc+fg1VeL3bfa2hPi1lvVFNN//uMZCQJg9eHV3LPwHoxSfSOtWqYqg5sP1npLTuJiejZ/HzmXO2J4uFV1Bt4ezdnLmbz+7U7a1QmnXe0w6keUwceBK5msEUJslVK2tLXvhiMKIUQQ8CEQL6XcBCClPAF85tAoNZqiYOlb3aKFmnZqWnylM1ueEIsXq9VMnuAJYa23lIOfjx896vUgrlOc64LzcnJGDEaTpM+sDWw/cQGThEA/H1pFVaByWfXFpmKZQOKfbOXiaBU3TBRSygwhRD/gSyfEo9EUDmvf6qlT4fnni9WgwVM9IWzpLd0Sdgt+Pn4YTAZAdVUv2LGAcZ3GUTnEg9vD3YhMg5Htxy+w4VAqGw+lEhzgy4JBrfH1EdxSpSzt61akXe0wYmqEEujnnoKI9v5p/w7cCawpvlA0mkJy4IDyrV67Fu68U+lgFKNvtad6QljrLZUNLMsTTZ8gNiaWuQlzOXzhcJ7jjdLIxLUTmXnfTBdF7NmYTDJ3imjyz/9j/oYjZGSbEAJurVqO22qH5R476QHPWBhgb6KYCcwRQpQGfgJOY+WhLaXc6+DYNBrbWPtWf/aZ6rQupqKAtSfE9OlqMZU7e0JkG7P56cBPxCfE59FbGn3HaHo37E0p/1IADPnvELKMWXnOzTJmsSFxgyvC9khMJsn+M5fZcDCVDYdS2XLsHH++eidlg/ypFV6afq1q0K52GG2iwyhXyjM71e0qZgshTFabLE8SgJRSusWYSRezvRxL3+oHHlBiScXkW23pCVG+vKqNP/ece3tC2NJbGtB0gNZbciBSSkxSrSz6Y98ZXl66g9QrKtnWDCtFu9phPN+lHhFlPcuVr0jFbDN3OjAejabwWPtWf/ON8q0uBiw9IUJC1IqmF1+Ecm7aW5af3lJsTCzd6nTTeksOwLqX4fVut9CzWVWqly9Fx3oVaVs7jLa1w6hWvpSrQy0W7DUuWuuIm5mX1X6O8rMwAbOllDOEEBVQpkdRwFGgr5TyvFAtiDNQ2lJXgSellNscEYvGg7D0rR40SPlWly/v8Nt4kidEfnpLkztP5ommT2i9pSJiMJrw8/XhYno2PT9af10vQ6UyarRQp1II//ewB+qxFJJCrdMQQnQDWqLMi96SUh4XQtwBHJRS2tOdbQBeklJuM8uWbxVCrEI17K2WUk4WQrwOvA68BnQD6pofbYBPzD81JYGLF5WB0KefFqtvtSd5QuToLc1NmMuuM7u03pKDsO5lqBtRhg8fiaFcsD+toyvweNsop/QyuCv2yoxHAD8ALVDf+KOBWcBxYCCQAQy90XWklMlAsvn5ZSHEv0BVlM9FJ/NhC1Crq14zb/9cqkLKJiFEqBCiivk6Gm/GCb7VnuIJofWWHE+20YS/r2p4eX5xAj/sSMrTy9A66tqIdUpvLWVn74jiQyAEuAWVKCyXSfwGjCvsjYUQUUAMsBmIyPnwl1ImCyFyZD2rAicsTks0b8uTKIQQQ4AhADWc5CugKSYsfatvvdUhvtWVK8Pp07b3CeG+nhBab8lxWPcyHDhzmb9HdcHf14eYGuWpEVba7XsZXIm9ieJeYICU8qAQwvpfMefD226EECHAt8DzUspLBQyXbe24bpmWlHI2MBvUqqfCxKJxE6x9qydOVMuMHNCkkF+SACW74U6eEJmGTJb9bxnxCfFab6kIGE3qY8DXR7B0ywnGLt9NRrYJHwGNq5ajb6vqZGQb8ff1YUC7KNcG6wEUpkZhzGd7OJBu70WEEP6oJPGllPI78+bTOVNKQogqwBnz9kRUPSSHamilWu/D2rd6zhxo0MApt3aXJLHz9E7it8WzcNdCzqWfo0a5GoztOFbrLdmJdS/D5iOpfPxYczrUrUi9iDJe0cvgSuxNFOuA4UKIHy225XxzH4Tq3L4h5lVM8cC/Usr/s9j1AzAAmGz+udxi+3NCiMWoIvZFXZ/wIoxGmDkT3nyzWHyrczwh3BVrvaUA3wB63dKL2JhYOkd3xtdHT4Hkh5SSTIOJIH9fjqde5YGP/8rTy3B/kypUKK1Go82qh9Kseqgrw/V47E0UrwHrUSZF36OSxFNCiMZAY+A2O69zO/A4sEsIsd287U1UglgqhIhFFcj7mPf9hFoaexC1PHagnffRuDvF6Ftt7QnhTtjSW7q10q28f8/79G/Sn7BSYTe+SAnFupfh7oYRjO/ZmKrlg+nSIIKWUeW9upfBldjbR7FbCNESVbR+EjUN9SCwGoiVUh6w8zrrsV13AOhs43gJPGvPtTUegrVv9cKF8OijDpHfyM8T4t57HRB3ESlIb6llZEu9rNUG6VlGggPUqKrvrI38ffQccK2XoU0tlVR9fQTv9m7isjhLAnbXKKSUB1GjAY3m5ti8WY0i9uxRvtUzZijxpCJiyxNi2bJrnhAREbYL2hGO83WxicFk4KcDPzFn25wC9ZY0CutehssZBta/didCCO5uFME9jSuX6F4GV2JvH8V4YLGU8t9ijkfjjVj7Vv/3v3DffUW+rL2eEKdOFflWhcKW3tLL7V7WektWXM0yEOTni4+PYOYfB5n26748vQw9mkZiMEn8fQWDO9RydbglGntHFE8Do4UQe4FFwBIp5aHiC0vjNaxaBUOGqJVNw4apaScH+Fa7myeE1lu6Mda9DAknzrP82fY0jCxLTI1Qnrurru5lcFPs/W8Vieqcfhh4HpgohEhAJY2vpZTHiyc8jcdi6Vtdvz6sWwft2xf5su7kCaH1lgrGYDSRZTRRKsCPhOPneeSzTXl6GQa1j6ZMkPoIalc7nHa13VBUSwPYX8w2oZbA/i6EGAZ0QSWNUcAUIcRGKWXRPwU0no+1b/WoUeqTvYi+1e7kCZF6NZWFOxcSnxCv9ZYssNXL8FSHWozoXJe6upfBoyn0QF1KaQR+EUKsAVYB7wFtHRyXxhMpBt9qa0+Id95xjSeE1lu6HikllzIMlAv2x2SSdJjyBycvqN7bqLBS3N8kkpZmzaSQQD/i/tPIleFqikBh1WP9UXIeDwM9gGBgLTDW8aFpPAZL3+rsbIf4VruLJ4TWW8pL8sX03BHDxkMphIUEsmJ4e3x8BP1vq0l4SADt6oRTNdSN7f80hcbeVU85yaEXUBbVfPcGqj5xtvjC07g91r7Vn31WJHU9d/CEKGl6S0aTJH79YT5ec4hhnWoT274Wvublp+evZFHe3OE8etkuFm5S5cgKpQNoWzuM9nWu/WKGdnIzVUWNwyiMFerfwGJgqZ3eEy5BW6E6CWvf6mnTVFX5JufnrT0hnnnG+Z4Qu07vIj4hnoU7F5KankqNcjUY2GygV+stHUm5wrNfbuNIyhXSs40E+/sSXiaAVjUrsCfpEvtOX2bTG52pXC6IP/53hsMpV3Qvg5fiCCvUWlLKowXcwF9KmX0zwWk8EEvf6gcfVIYOVW5uhY+rPSFKut7SQx9v4EJ6FmaxVdKzjZw4l86JcyfpUDecnjGR+PuqhHDnLZW0J3IJxd5VT0ett5kF/u4EHkHJeWiRGm/H0re6YsUi+VZfuKAGJNOnq348Z3hCJF9Opt+3/Vj80GIOnDtQIvWWsgwmtp+4wIZDKWw4mMr5q1nX6/YDbaIr8EWsNpPUKApdbRRCtEElh75ABHAONSWl8WYc5FudlgYffKByzYULqos6Ls45ct9vrH6DdcfW0WBmAy5mXiwReksGo4kL6dmEhwRyJdNAq7d/42qWER8Bt1Ytx523VGLjoVTSs6+5CJQO8KVfazez+dO4FHuL2Y1RyaEfEIVyuAsAXgRmSikNxRWgxsVY+lbXqgW//Qadr9NvvCHp6ao5bvJkOHsWevRQg5NmxexLn6O3NPOfmfx66FcALmddZsa9MxjcfLDX6S3l7WVIYfPhczSvWZ4Fg1pTOtCP5+6qQ52KIbSpFUa5YH8uZWTTfvLvpFtMHPv6CDo3KGYhLI1HkW+iEELUQiWGR4CGgAHVNzEWtST2OJCgk4QX4wDf6hxPiLfegqQk6NpVrWpqU8yzGtZ6S8F+wfgKX4zSiJ+PH/tS9nlFkpBScupSBlXKqeWogz/fwu//U75fUWGluL9pJB3rXRNeHNapTp7zywb5szPuHucFrPFIChpRHET5TmxGaT19K6U8DyCEKHndRSUJa9/q77+HVq0KdQlrT4j27eGrr6Bjx2KKmfz1lh645QGG/jgUo1TTK1nGLOZtn8eYjmOoHOLEZVUOwtqX4ezlTHbG3U2pAD/6tqxOt8aVdS+DxqEUlCiOATVRxkSdgGQhxC96BOHFOMC3Oj9PiLvvdojlhI2Qb6y3NOzHYZikKc95Rmlk4tqJzLxvpuODcjApaZmUDvAjOMCXhZuOMXrZbuBaL0O72mHkrHK/t7HnJT6N+5NvopBSRgsh2gKPAr3NP88LIb4DfgabiyU0nkoRfatv5AnhaAqjt7QxcSNZxqw852cZs9iQuMHxgTmAi+nZbD6cmquyuu/0ZT55rDndbq1Cu9phjL2/Ie3qhFGvku5l0DiHAovZUsqNwEYhxEiUA90jwENALNfsUK9KKXWHm6diNKomhlGjbsq32l5PCEdws3pLCU8nODYQB3M1y0BahoFKZYNIPH+VO6b8gUlCkL/yZegZE0nDSCXNXqtiCLUqOlnoSlPiKYx67CpglRDiGZSPdT/gAeBRIcR+KaX9Xz817sGePWrJqx2+1ZUr23aJ8/dXjXLF6QnhbXpLtnwZejSN5P/6NqNqaDCv3HMLzWuE0kz7MmjchJtRj80ClgHLhBClUfpP/RwdmKYYuQnfaltJAlSSKA5PCG/SWzIYTSSeTycqXK0Ye2DmBvYmX0KYexkGtY/mrvqVABBCaM0kTaGRUpKVdRpf32D8/By/1sgurSdPQms93YCb9K0uqM7gyD8hb9BbMpkk+05fzlVY3Xz4HD4+goQxXfHxEfx3ZxIBvj7al0FTKLKzL5CRcST3kZ5+xOL1UUymdOrVm01k5FM3dX1HaD1pPJ0i+Fbv3Vu8oXm63pKUkqOpV6kaGkyAnw/Tf9vPh78fBK71MrSrHYZRSnwQ3N8k0sURa9wRozGdjIyj+SSCIxgMF/Ic7+tbjuDgaEqVuoUKFboRFBRNuXIdiiU2nShKAr/+quzgCulbbekJ4WiklKw7vs5j9ZasexmSL2aw9Om2tI6uQLfGVagZVpq2tcN0L4MmF5PJQGbmiXwTQVbWqTzH+/gEERQURVBQNGXLtiUoKJrg4GiCgtTD37/wEjo3i04U3sxN+lZbe0K8+iq8+65jQkq+nMyCHQuYmzCXA+cOUCagDI83eZzBzQe7td5SSlomRpMkomwQ209coNfMvwBzL0OtMNrWDiPaXINoGFk2d5WSpuSQUydQH/yHr0sEGRknAKPFGT4EBdUgKCiaChW6X5cIAgIiEMLBSwdvEqcmCiHEXOB+4IyUsrF5WwVgCUpD6ijQV0p53qxOOwO1wuoq8KSUcpsz4/VYpISvv4bhwwvlW23tCfHss9c8IebPt13QjrBDEihHb2nOtjn8dOAnjNJIhxodGNVhFL0b9qZ0QOFkQZyBrV6GpzpEM+q+hjSsUpYx9zfUvgwlEHvqBJb4+0cQHKxGBJUqPZonGQQGVsfHxzNqVM4eUcwHPgI+t9j2OrBaSjlZCPG6+fVrQDegrvnRBvjE/FNTECdPqumlH36w27faHk+IU6fyPz8/rPWWKodU5uV2LzMoZhD1wuoV/oLFyNUsA0kX0qlTqQxSSjpPW0NKWlaeXoa7blErkwL8fIhtH+3iiDXFgSPqBNdGBVH4+nq+nhg4OVFIKf8UQkRZbe6JkggBWACsQSWKnsDnUi3L2iSECBVCVJFSJjsnWg/jJnyrLT0hrl5VPRBjxxbNEyI/vaXYmFi61emGv69rvkFZ2332v60muxIv5ullqFa+FH+83AkhBON6NKJSmUDdy+BleHKdwJW4Q40iIufDX0qZLISoZN5eFThhcVyiedt1iUIIMQQYAlAjn4Yxr6aQvtXWnhB9+ypPiEIoduTBHr0lV3Ik5QrDvtzG4bNpZBpMTF91gI//OMSF9Ow8vQztaocjpUQIQY+memWSJ+LNdQJX4g6JIj9sTfzaXLEvpZwNzAbVR1GcQbkVBoPyqo6LU77Vc+YU6FvtCE+IHJe4Jb2X4Ofjx8KdC5mbMPeGekvOxrKXYfLP/5JtvPZnkZ5tJNNgpEygH+tfu0v3MngYJbVO4ErcIVGczplSEkJUAc6YtycCzmDKVwAAEmRJREFUljZb1YAkp0fnriQkqMa5hATo1QtmzoRI29+CHekJMWHtBNYdW0f7ue05cemE3XpLxU1OL0PpQF8qlQnit39PM+SLrQAE+vlg/R3DJKFx1XI6Sbghuk7gfrhDovgBGABMNv9cbrH9OSHEYlQR+6KuT6CGBePHKyvS8PACfasd6Qlx7MIxPtj8AbO2zgLg0PlDDI4ZzIg2I1ymt2Srl+G1e29haKfatKkVxnt9mtK2dhh/H0ll9Pe7uZKV1+6zb6tqLom7pKPrBJ6Hs5fHLkIVrsOFEInAOFSCWCqEiEW55vUxH/4TamnsQdTy2IHOjNUtWbtW1SJu4Ftt7QnRqpVa8tq1a+Ekv631liQSgUAiCfANIMA3wKlJIiUtk9S0LOpXLkNGtpFOU9eQZTTl6WXIcXMrF+xP7xYqEXRuEMG45XvyXEvbfRYfuk7gfWitJ0/A0rc6Ohpmz6Zy/y42+xpCQ6FatWueEBMnFt4TYufpncRvi2fhroWcSz9HjXI16N2gNzP/mUmmMTP3uGC/YA6PPFxsLnG2ehla1CzPt0PbAbBiRxJ1KoXoXgYXcLN1gpwPf10ncD+01pMn88MPqi/Cyrc6PzXXCxdUE1xhPSFupLc0/OfhSKt5fke7xF3NMrAn6RKtoioA8PziBP7YdzZPL0P7OuG5x+uVScWHrhNoLNGJwl05fVr5Vi9dqoYG330HrVvbderu3fZ5QhRGb6k4XOJs+TJkGyVbRnchPCSQ5+6qwzMda+tehmJA1wk0hUEnCnfDAb7VN0oS1npLZQPL8kTTJ4iNic1Xb8kRLnEGo4ndSZeoUaEUFUoH8O3Wk7z5/S58hFqBlNPLUCZIvYEWNSsU+Z4llbx1AutkcNhmnSAwsDrBwbpOoLkenSjciaNHlcrrr7/m61udkABjxhT+0vnpLY2+YzS9G/amlL/jpwZs+TJczjQw5aEm9G1VnS4NKhEe0kL7Mtwkup9A4yx0onAH7PCt3rNHrWL69lubC53yxZF6S9YyGLHta+FrUUTO6WXIMpioX7kMKWmZdJuxDsjry3C7uc5QqWwQdzcqnkK4N6DrBBp3Qa96cjV79qjGuc2bbfpWHzyoGq+/+gpCQlQ9+4UXlGp4fmquh447Xm/pSMoVnv1yG0dSrpCebSTY35daFUsz9v6GnDifnqeX4e6GEcx+Qi2e+GlXMk2rh2pfBhuoOkGieSqocHUC65VDuk6gKSoFrXrSicJVWPtWv/8+PPZY7jrWY8dUeWL+fFWeGD5c6f2Fh+e9zLAfh/Hp1k95usXTPNnsyev0lmJjYh2it9Ri4irOX83CZPHn4iOUx7PRJFUvQ+0wNWKoHZ7rD12SKbhOcISMjOPkrRP4EhRUPd9EoOsEmuJEL491NzZtgsGDbfpWJyVd84QQIq8nhDXJl5OZt30eJmli1pZZfLLlE4L9gunbqC+xMbG0r9G+yHpLOb0M/r4iT5IAJYPRqEoZ3uvTtMT2MhS2ThAQUDl35VClSo/mSQSBgdV0nUDjluhE4UzS0pgdMZrBVz/gJFUZygp+XHQ/LFJ5YsAAVaowGGx7QuRgkiZ+O/wbw34cRoYhI3d7x5odWd5veZH0lq5mGdhy9DzNa5YnJNCPLzYe5b1f9+PvK/AVYKGtR+kAXwZ3iKZBFe91c9N1Ao1GJwrn8euvMGQIQ64e42OG8jqTucy1D9izZ5UQbP/+qmhtSyX82IVjzNs+j3nb53H84vE8+ySSv0/+TbohnXLYnyiyDCYSjp+/rpchfkBLOjeIoFdMVVpFVaB2pdLc9d5aLmUYcs/1BhmMa3UC28tIdT+BRqNrFMWPpW91vXp02D+H9XSweeiePdCwYd5t1npLAF1rd0VKydpja/M0wQX4BjA4ZnCBndI5vQylA3ypG1GG/526xL3vr8PH7MvQtnY47WqH0TKqPKUCPP97hK4TaDT2oWsUrsDat/rNN2HMGNYH5+9bbZkkbOktjes4jiebPUnN0JrEfBpjV6e0lOZehoNKM2nz4VQuZxp4pHV13nmwCfUqlWHOEy1pFV2BcsGeOT+u6wQaTfGiE0VxYMO3OvOWpsTHF3zaxYyLLNq9iPiEeLYkbblOb8nX55qMRcLTCTb7GnyEWsp68nw67euGI4Rg8IItJJ5PJzq8ND2aqV6G22opeQ4fH0GXhu49fVTYOoGfXyhBQdGUKtWAChW6W4nRReHrq5fqajSFQU89ORJr3+oJEzA89zyff+XHhAlqyWtBBL9VKldvKTYm9jq9JUus+xoCfAXBAb4E+PpwNi2L8JAA/hnVBSEEW46eo0posNv2MhRFd0j3E2g0jkFPPTkDK99q06efsfif2sQ1UbtatlQq4QMG2G6UEyGnb6i3lENKWiY9PlzP1SxD7pLVLKMkK91AgK8Pbz/QmHa1rzVctIxyrWaSqhOcyjcRXK87dK1OoHWHNBrXoxNFEakaYaD/mWnEEUcmgbzMZ8T/EYtvA4HRqIRfly1TnhAGUzafrvmJkStHcuyiGl4IBHdG3cmKR1dQyn+WzXukZRrYeCiVvw6m5Poy5EeLmuV5rE3NYnmvBZF/neCwuU6Qkef4a3WCdlSqFK3rBBqNG6MTRVFISGDFmViak8B3PMBzfEQyyiPBaLzmCXHw/H5e/y2eBTsWcPpK3uGERLIxcSOXMi/lCvNdzTLwz9HzVC8fTK2KIew4cYGnPt+S68vQK6YqWYb/b+/eo6wqyziOf38wXITJUFGJi8IggUqZZobpKlMJMBNbtgwzA7W8LEyzwkssE8vW0tRMUlECgVwub3hpAq+BReQSL6WkqDiACSGCIaCBMiNPf+w9cOZ2mGEu55w5v89aZ83Z++wz5314D/uZ/b77fd+PmbpgeZst77nr4wmq+wnKMpqK9vd4ArMC4kSxKzLWre5NT05hNg9Sd93qLYNn8pVZ01n41sLt8y1t3LKFBW89RbBjPMKHVVWc+cClfK33RJ5e9i4vrtxA5cfB+K8OZMKIIXx+/z2479wjOaTfJ7evy7Dpw0qmL1xR4/OaM67B6xOYWUPcmd1UGetWrz3xLAbPuZ4NNHBSnKQ68y11u+oAtrCszqGdtpXRd+vkVhvLUP94guWN6ifweAKz9s+d2c3Qq1fS+bw7G7mWSzmP21lGGeNL/szjc47L+t4F4xZsn2+pYu37TH9pBYN1K+9trqxz7NA+u3PX94c1ayzDro8ncD+BmTXMiaIe1cmh2jcoZwrn04s13MCP+Tm/YHNVd8786VJmXN/wmg5r1vWHdMbwyfMqKH9pNXuXdqGkg6jKmGGve+eOnH30gJ0mCY8nMLNccKKoR3WS2Id3mMyFfJv7WMxnOJmHeZ4vbD9uRulgVLqG+KBuv0CH7luYMHsxw8r2ot+e3bh4+Ke5bNQQSruWcPQ18+udM6m5/QQ1O4wH0KlTj9b5BzKzouI+inpIwRncyY1cTCkf8Euu4NdcQiU1162+ZO5tTHuunPXxJGjHiZ8oYY8YwQs/vJf+e3XbPiaiOeMJ6u8n6NXsacTNzMB9FFnVbmbanzd5jHMZwRMs5Ch+wO95jQPrfe+9C/rxUbelkHEHEwCqYlvJEjpunsIb62v3E9QcT5CsY1zmfgIzy1t5nygkjQRuAjoC0yLimpb8/dVJogMfcwE38ysmEojx3MwUzido+M6eaaeuZuma8/jd0wPZUrXjaqNLx82MPfhWli+fUGc8gdcnMLNCk9eJQlJH4BZgOLAKeE5SeUQsaenPmsQkruBqHmEU53EbK9kv6/EdSv9LyaZzKOuyJ9LtNV7rVLIb44Zfx949Bno8gZkVvLxOFMARQEVELAeQdA8wGmjxRHEzF/AqB3I3pwENtPt3XwMTkrWn+5UO5MgjV9O5cy+WHOd+AjNrv/I9UfQBVmZsrwK+WPsgSecA5wDst1/2K4GGrGVf7uY7NXdOqpkAOm0ro/eWOezetYSF44+lSxf3H5hZ+5fviaK+P9Xr3KYVEVOBqZDc9dRSHx5Xtq87wszMdkW+z8GwCuiXsd0XWN2SH1DyiXebtN/MrNjke6J4DhgkaYCkzsAYoLwlP6ByU08iqPOo3NRz5282MysCed30FBFVki4AHie5PfaOiHglx8UyMysqeZ0oACLiEeCRXJfDzKxY5XvTk5mZ5ZgThZmZZeVEYWZmWTlRmJlZVu1umnFJ64B/N+LQnkB7GSzhWPJXe4rHseSnlopl/4jYu74X2l2iaCxJzzc093qhcSz5qz3F41jyU1vE4qYnMzPLyonCzMyyKuZEMTXXBWhBjiV/tad4HEt+avVYiraPwszMGqeYryjMzKwRnCjMzCyrokwUkkZKel1ShaTLcl2eppDUT9JTkl6V9Iqki9L9e0p6UtIb6c+CWaxbUkdJ/5Q0J90eIGlRGsu96RTzeU9SD0mzJb2W1s+RhVovki5Ov18vS7pbUtdCqhdJd0haK+nljH311oUSk9PzwWJJh+Wu5HU1EMt16fdssaSHJPXIeO3yNJbXJY1oiTIUXaKQ1BG4BRgFHAScJumg3JaqSaqAn0TEgcAwYHxa/suAeRExCJiXbheKi4BXM7avBW5MY3kPODsnpWq6m4DHImIIcAhJTAVXL5L6ABcCh0fEUJIp/sdQWPUyExhZa19DdTEKGJQ+zgGmtFEZG2smdWN5EhgaEZ8FlgKXA6TngjHAwel7bk3Pec1SdIkCOAKoiIjlEbEVuAcYneMyNVpEvB0R/0ifv09yMupDEsOs9LBZwMm5KWHTSOoLfB2Ylm4LOBaYnR5SELFI2h34MjAdICK2RsQGCrReSJYg2E1SCdANeJsCqpeIWACsr7W7oboYDfwhEs8APSR9qm1KunP1xRIRT0REVbr5DMnqn5DEck9EfBQRK4AKknNesxRjougDrMzYXpXuKziS+gOHAouAfSPibUiSCbBP7krWJL8FLgG2pdt7ARsy/hMUSv2UAeuAGWkz2jRJ3SnAeomI/wDXA2+RJIiNwAsUZr1kaqguCv2ccBbwaPq8VWIpxkShevYV3D3CkkqBB4AfRcSmXJdnV0g6EVgbES9k7q7n0EKonxLgMGBKRBwK/I8CaGaqT9p2PxoYAPQGupM0z9RWCPXSGIX6nUPSRJLm6Luqd9VzWLNjKcZEsQrol7HdF1ido7LsEkmdSJLEXRHxYLr7nerL5fTn2lyVrwmOAk6S9CZJE+CxJFcYPdImDyic+lkFrIqIRen2bJLEUYj1cjywIiLWRUQl8CDwJQqzXjI1VBcFeU6QNBY4ETg9dgyIa5VYijFRPAcMSu/g6EzS8VOe4zI1WtqGPx14NSJ+k/FSOTA2fT4W+GNbl62pIuLyiOgbEf1J6mF+RJwOPAV8Kz2sUGJZA6yUNDjddRywhAKsF5Imp2GSuqXft+pYCq5eammoLsqB76V3Pw0DNlY3UeUrSSOBS4GTImJzxkvlwBhJXSQNIOmgf7bZHxgRRfcATiC5U2AZMDHX5Wli2Y8muZRcDLyYPk4gadufB7yR/twz12VtYlzHAHPS52Xpl7sCuB/okuvyNTKGzwHPp3XzMLBHodYLcBXwGvAycCfQpZDqBbibpH+lkuSv7LMbqguS5ppb0vPBv0ju9sp5DDuJpYKkL6L6HHBbxvET01heB0a1RBk8hYeZmWVVjE1PZmbWBE4UZmaWlROFmZll5URhZmZZOVGYmVlWThRmOyEpGvE4RtK49Hlprsts1pJ8e6zZTqSDsKrtBswHrgbmZuxfQjLWYCDwbERsw6ydKNn5IWbFLZIZRYHtc2wBLMvcn2Fd25TKrO246cmshdRuepLUP90eI2mGpE2SVkn6bvr6JZJWS1on6VpJHWr9vqGS5kp6P33cL6lXLmKz4uZEYdb6riWZguEU4G/ALEk3kKwTcBY7plo/tfoNkg4A/g50Bc4AxpEsRvOndP4lszbjpiez1jc/In4GIGkRycR6JwFDIuJj4DFJo4FvksyiC3AlsIZkrp6t6XsXk8y/dAI1+0fMWpWvKMxa37zqJ5GsHbIO+GuaJKpVUHOBmeOBh4BtkkrS6b1XAG8Ch7d6ic0yOFGYtb4Ntba3NrCva8Z2T5JppCtrPcqoud6AWatz05NZflpPckUxrZ7X3m3jsliRc6Iwy0/zgKHAC+HBTpZjThRm+WkSySJBcyXdQXIV0QcYDsyMiL/krmhWbNxHYZaHImIpMAzYDEwFHiVZde4jko5vszbjKTzMzCwrX1GYmVlWThRmZpaVE4WZmWXlRGFmZlk5UZiZWVZOFGZmlpUThZmZZeVEYWZmWf0f6gDBIIpDFfkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testplot([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function LinUCB_N at 0x00000221AD410CA8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 4, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 10, numOfArticles = 5, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 2, numOfUsers = 10, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-54-0fdec5ca773b>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mLinUCB\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mLattimore\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mOptimal_LP\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1000000\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-45-52a35fdb4ac9>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit_list, T, dim, numOfUsers, numOfArticles, er, repeat, display_dist, display_On)\u001b[0m\n\u001b[0;32m     19\u001b[0m             \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[0mdisplay_dist\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m \u001b[1;32mand\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     20\u001b[0m                 \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 21\u001b[1;33m             \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     22\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     23\u001b[0m                 \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-2-fdd9b493acee>\u001b[0m in \u001b[0;36mLinUCB\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m             \u001b[0maction\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0mrew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mmyEnvironment\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfeedback\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maction\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mmatrixA\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36margmax\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36margmax\u001b[1;34m(a, axis, out)\u001b[0m\n\u001b[0;32m   1184\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1185\u001b[0m     \"\"\"\n\u001b[1;32m-> 1186\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapfunc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'argmax'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mout\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mout\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   1187\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1188\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapfunc\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     56\u001b[0m     \u001b[0mbound\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     57\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mbound\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 58\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     59\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     60\u001b[0m     \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapit\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     45\u001b[0m     \u001b[1;32mexcept\u001b[0m \u001b[0mAttributeError\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     46\u001b[0m         \u001b[0mwrap\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 47\u001b[1;33m     \u001b[0mresult\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0masarray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     48\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mwrap\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     49\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0misinstance\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mresult\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmu\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mndarray\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\_asarray.py\u001b[0m in \u001b[0;36masarray\u001b[1;34m(a, dtype, order)\u001b[0m\n\u001b[0;32m     83\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     84\u001b[0m     \"\"\"\n\u001b[1;32m---> 85\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcopy\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0morder\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0morder\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     86\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     87\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=1000000, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221AB8F4DC8>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Optimal_LP at 0x00000221AB938E58>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=100000, numOfUsers=5, numOfArticles=5, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "for t in range(10):\n",
    "    tmpDecision = []\n",
    "    for user in range(4):\n",
    "        tmpDecision.append(user+t*10)\n",
    "    decision.append(tmpDecision)\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "action = [0 for user in range(4)]\n",
    "for t in range(10):\n",
    "    for user in range(4):\n",
    "        action[user] = user+t*10\n",
    "    decision.append(copy.copy(action))\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Simulation/ClusterBandit.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NormalCluster:\n",
    "    def __init__(self, num, theta, sigma =1):\n",
    "        self.num = num\n",
    "        self.theta = theta\n",
    "        self.sigma = sigma\n",
    "        self.scale = np.array(range(num))+1\n",
    "        \n",
    "    def feedback(self, arm):\n",
    "        if arm >= self.num:\n",
    "            print(\"NormalCluster.feedback: index out of num_arms within the cluster\")\n",
    "            return None\n",
    "        reward = random.gauss(self.theta * self.scale[arm], self.sigma)\n",
    "        return reward\n",
    "    \n",
    "    def payoff(self):\n",
    "        return self.scale * self.theta\n",
    "        \n",
    "class NormalClusterLearner:\n",
    "    def __init__(self, num, sigma=1):\n",
    "        self.num = num\n",
    "        self.sigma = sigma\n",
    "        self.obs_avg = np.array([0.0 for i in range(num)])\n",
    "        self.obs_cnt = np.array([0 for i in range(num)])\n",
    "        self.scale = np.array(range(num))+1\n",
    "        \n",
    "    def receive_feedback(self, arm, reward):\n",
    "        if arm >= self.num:\n",
    "            print(\"NormalClusterLearner.receive_feedback: index out of num_arms within the cluster\")\n",
    "            return\n",
    "        self.obs_avg[arm] = (self.obs_avg[arm] * self.obs_cnt[arm] + reward)/(self.obs_cnt[arm] + 1)\n",
    "        self.obs_cnt[arm] += 1\n",
    "        \n",
    "    def clear_obs(self):\n",
    "        self.obs_avg = np.array([0.0 for i in range(self.num)])\n",
    "        self.obs_cnt = np.array([0 for i in range(self.num)])\n",
    "        \n",
    "    def mle(self):\n",
    "        return np.sum(self.obs_avg * self.obs_cnt)/np.sum(self.scale * self.obs_cnt)\n",
    "    \n",
    "    def explore_bonus(self, t):\n",
    "        return np.log(t)\n",
    "    \n",
    "    def ucb(self, t):\n",
    "        return self.obs_avg + np.sqrt(2*self.sigma*self.sigma*self.explore_bonus(t)/self.obs_cnt)\n",
    "    \n",
    "    def ucb_c(self, t):\n",
    "        est = self.mle()\n",
    "        ci = np.sqrt(2*self.sigma*self.sigma*self.explore_bonus(t)/np.sum(self.obs_cnt*self.scale*self.scale))\n",
    "        upb = est + ci\n",
    "        tmp = upb * self.scale\n",
    "        return tmp\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7738278347107594"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_nl = NormalCluster(3,0.1,1)\n",
    "my_nl.feedback(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0., 0.])"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_ncl = NormalClusterLearner(2,1)\n",
    "my_ncl.obs_avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1])"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_ncl.receive_feedback(1,0.77)\n",
    "my_ncl.obs_cnt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.  , 0.77])"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_ncl.obs_avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NormalClusterEnvironment:\n",
    "    def __init__(self, num_arms, theta_array, sigma_array):\n",
    "        if len(num_arms) != len(theta_array):\n",
    "            print(\"num of clusters doesn't match\")\n",
    "        self.num_cluster = len(num_arms)\n",
    "        self.theta_array = theta_array\n",
    "        self.num_arms = num_arms\n",
    "        self.sigma_array = sigma_array\n",
    "        self.clusters = []\n",
    "        for i in range(self.num_cluster):\n",
    "            self.clusters.append(NormalCluster(num_arms[i],theta_array[i],sigma_array[i]))\n",
    "    \n",
    "    def regret_per_action(self):\n",
    "        payoffs = []\n",
    "        for cluster in self.clusters:\n",
    "            payoffs.append(cluster.payoff())\n",
    "        largest = np.max([np.max(p) for p in payoffs])\n",
    "        delta = [largest - p for p in payoffs]\n",
    "        return delta\n",
    "        \n",
    "    def feedback(self, cluster, arm):\n",
    "        return self.clusters[cluster].feedback(arm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.6314257067114433"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "num_arms = [3,2,3]\n",
    "theta_array = [0.1, 0.5, -0.1]\n",
    "sigma_array = [1,1,1]\n",
    "my_nce = NormalClusterEnvironment(num_arms, theta_array, sigma_array)\n",
    "my_nce.feedback(1,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "class NormalClusterTestBed:\n",
    "    def __init__(self, num_arms, theta_array, sigma_array):\n",
    "        if len(num_arms) != len(theta_array):\n",
    "            print(\"num of clusters doesn't match\")\n",
    "        self.num_cluster = len(num_arms)\n",
    "        self.theta_array = theta_array\n",
    "        self.num_arms = num_arms\n",
    "        self.sigma_array = sigma_array\n",
    "        self.environment = NormalClusterEnvironment(num_arms, theta_array, sigma_array)\n",
    "        self.learners = [NormalClusterLearner(num_arms[i], sigma_array[i]) for i in range(self.num_cluster)]\n",
    "        self.delta = self.environment.regret_per_action()\n",
    "        \n",
    "    def reset_learners(self):\n",
    "        for l in self.learners:\n",
    "            l.clear_obs()\n",
    "            \n",
    "    def display_learners(self):\n",
    "        for cl in self.learners:\n",
    "            print(cl.obs_avg)\n",
    "            print(cl.obs_cnt)\n",
    "        \n",
    "    def ucb(self, T):\n",
    "        regret = []\n",
    "        #initialize\n",
    "        for c in range(self.num_cluster):\n",
    "            for arm in range(self.num_arms[c]):\n",
    "                reward = self.environment.feedback(c,arm)\n",
    "                self.learners[c].receive_feedback(arm, reward)\n",
    "                regret.append(self.delta[c][arm])\n",
    "        #print(\"finished initialize\")\n",
    "        #self.display_learners()\n",
    "        for t in range(sum(self.num_arms),T):\n",
    "            ucbs = [cl.ucb(t) for cl in self.learners]\n",
    "            largests = [np.max(ucb) for ucb in ucbs]\n",
    "            #print(f\"largests:{largests}\")\n",
    "            dec_c = np.argmax(largests)\n",
    "            dec_arm = np.argmax(ucbs[dec_c])\n",
    "            #print(f\"decision = cluster:{dec_c}, arm:{dec_arm}\")\n",
    "            reward = self.environment.feedback(dec_c, dec_arm)\n",
    "            self.learners[dec_c].receive_feedback(dec_arm, reward)\n",
    "            regret.append(self.delta[dec_c][dec_arm])\n",
    "        return regret\n",
    "    \n",
    "    def ucb_c(self, T):\n",
    "        regret = []\n",
    "        #initialize\n",
    "        for c in range(self.num_cluster):\n",
    "            arm = self.num_arms[c]-1\n",
    "            reward = self.environment.feedback(c, arm)\n",
    "            self.learners[c].receive_feedback(arm, reward)\n",
    "            regret.append(self.delta[c][arm])\n",
    "        for t in range(self.num_cluster, T):\n",
    "            ucbs = [cl.ucb_c(t) for cl in self.learners]\n",
    "            largests = [np.max(ucb) for ucb in ucbs]\n",
    "            dec_c = np.argmax(largests)\n",
    "            dec_arm = np.argmax(ucbs[dec_c])\n",
    "            reward = self.environment.feedback(dec_c, dec_arm)\n",
    "            self.learners[dec_c].receive_feedback(dec_arm, reward)\n",
    "            regret.append(self.delta[dec_c][dec_arm])\n",
    "        return regret\n",
    "    \n",
    "    def ucb_perf(self, T, repeat):\n",
    "        avg_regret = np.array([0.0 for i in range(T)])\n",
    "        for run in range(repeat):\n",
    "            #reset learners\n",
    "            self.reset_learners()\n",
    "            regret = np.array(self.ucb(T))\n",
    "            avg_regret += regret/repeat\n",
    "        return np.cumsum(avg_regret)\n",
    "    \n",
    "    def ucb_c_perf(self, T, repeat):\n",
    "        avg_regret = np.array([0.0 for i in range(T)])\n",
    "        for run in range(repeat):\n",
    "            #reset learners\n",
    "            self.reset_learners()\n",
    "            regret = np.array(self.ucb_c(T))\n",
    "            avg_regret += regret/repeat\n",
    "        return np.cumsum(avg_regret)\n",
    "            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAELCAYAAADHksFtAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nO3dd5hU9dn/8fdNkY4gXWRFBEREg7qisSQqmCiJvfvT2B4xMRaiT+yiJpbEGDUmJoJKLLElGkHs2GKMFctDdBcQpXcEWUGl7N6/P75n3GHZnT3LTt35vK7rXGfmnLNn7tmFuefbzd0RERGpS7NcByAiIvlNiUJERFJSohARkZSUKEREJCUlChERSalFrgNIt65du3rfvn1zHYaISEF57733lrt7t9rONblE0bdvX6ZMmZLrMERECoqZzanrnKqeREQkJSUKERFJSYlCRERSUqIQEZGUmlxjdioVFRUsXbqU9evX5zqUgtOyZUu6d+9Ox44dcx2KiGRZ0SSKiooKlixZQu/evWnTpg1mluuQCoa78/XXX7NgwQIAJQuRPNKzJyxZsunxHj1g8eL0vEbRVD0tXbqU3r1707ZtWyWJBjIz2rZtS+/evVm6dGmuwxGRJLUliVTHN0dWE4WZjTezpWb2UdKxR83sw2ibbWYfRsf7mtnXSefubMxrr1+/njZt2jT2LRS1Nm3aqNpOJM169gSzTbeePev+mQ0bYOFCeP/97MSY7aqne4E/AfcnDrj78YnHZvZ7YFXS9Z+6+9B0vbhKEo2j359I+qUqEdxyS6g+qrktXw7ZXEooq4nC3V8zs761nbPwKXQccGA2YxIRaYy4bQSrVsG8edXb3Llhn8pFF0GrVuE1evaEfv1g772rn/foAUcdld73U5t8aszeD1ji7p8kHdvOzD4AKoAr3f3ftf2gmY0CRgGUlJRkPFARkYRUJYJDDqlODBUVG59v1gx6905975UrYcstQ1VULuVTY/aJwMNJzxcBJe6+K3Ah8JCZ1drdxt3HuXupu5d261brnFZ5z8yYOXPmRseuueYaTj755G+fV1RUMHr0aEpKSmjfvj39+/dn9OjRLF++HAjzXLVp04b27dvTuXNnfvSjHzGvvq8sIkWuoW0Ea9bAW2/BuHHw85+nvveyZTBgAJx6Ktx0EzzyCPznP6E0sXZt2KfSqVP9SaJHj4Yd3xx5UaIwsxbAUcDuiWPuvhZYGz1+z8w+BQYCWZ3xLxtdz+JYt24dw4cPp1OnTjz33HMMGjSI5cuXM3bsWN555x1GjhwJwKRJkxgxYgTffPMN55xzDueddx4TJkzIXqAiBSZViWDWLPi//4OpU6v3n35a3T5QX0/xbMxPmo3PobxIFMAIYJq7z08cMLNuwAp3rzSzfsAA4LNsB5aNrmdx3H///cydO5dXXnmF9u3bA9C9e3euuuqqWq9v3bo1xxxzDKNHj85mmCJZ15gvc/U1CPfrF/ZmoWQwdCj85Cfwne/ALrvAttuGKqTG6NGj7vjzRVYThZk9DOwPdDWz+cDV7n4PcAIbVzsBfA/4lZltACqBn7r7inTFMno0fPhh4+6x//6pzw8dCrfd1rjXSHjxxRc5+OCDv00S9fnqq6949NFH2WuvvdITgEieSvVl7rXXwn7x4o33yY9TGTcuJIWddoJ27dIfO2S3ZmJzZbvX04l1HD+tlmOPA49nOqZC8fnnn7P77rvXe90RRxxBixYtWL16Nd27d+f555/PQnQim29zSgQrVsDMmWFL5fvfr37cvDl07x7u26MHDB4c9jfdVPfPn3VW/fEXQomgsfKl6inr4n7TT9WQ9OqraQkFgObNm28ymG39+vW0bNkSgC5durBo0aJ67zNhwgRGjBhBZWUlEydO5Pvf/z5lZWX0TDV6RySHUpUI3nijOiEkbytXxrv35MnhA7tnT+jSpfZqolSJIo5CKBE0Vj71eipqJSUlzJ49e6Njs2bNYttttwVgxIgRPP/886xZsybW/Zo3b85RRx1F8+bNef3119Mdrsi3GtprqKoq9Ab66CN46aXU995nn9Bj6Prr4c03Q1fR44+Hm2+GCRPCPVIZMQJ23hm6dau7LSEbvYYKXdGWKOLKVrHy+OOP57rrrmPnnXdm66235uWXX2bSpEm8+eabAJxyyimMHTuWo48+mttuu42BAweycuVKxo4dy9ChQ7/t9ZTg7jz55JOsXLmSHXfcMb3BiiRJVSK45JKN2wWWLIGlS6GyMt69n3oK+veHvn3DwLNMKIYSQWMpUdQjW/+IxowZw5gxY9h3331ZuXIl22+/PQ8++CBDhgwBoFWrVrz44otcffXVHHTQQaxcuZIePXpw+OGHs+eee357n0MPPZTmzZtjZmy77bbcd9997LTTTtl5E1KQGtpG8PnnUFYGH38c9qncemv1COLevWG33aqfJ7YDDqj753/0o/rjL4Y2glwzz+aEIVlQWlrqU2rpvFxeXq5v1mmg32PTU187XFnZxokh+UO5XbswAK0uVVX1DxhLdb6JfTzlNTN7z91LazunEoVIEavvgzjRBbxDh9BLaOTI0FV08OCw9ekTehPVJc7UEyoR5D8lCpECF6fqqKoK5swJJYLy8o23VJ57LiSEbbbJ3HxDaiPIf0oUIgUuVWPySSeFZDB9Onz9dfW57t1hxx3hxBPhL3+p+94//GH9r68SQdOnRCGSYw1tTN6wIZQOZs6ETz7Z9HyyN98MCeHAA8M+sW21VfU1qRJFHCoRNH1KFCI5lqpE8Oyz1QkhMdhs1qyQLOKYNav+a1QikPooUYjk0OrVqc8nhsd06BDGE+y6Kxx7bHg8YEDY9+rVuBhUIpD6KFGINFKcqqMNG0JpYOpU+O9/wzZ1av3f+F9/PSSEbt1yv3iNFC8lCpFGSlV1dOqpISmUlYWFaiB0Jx04EPbYA848E668su5777NP/a+vqiPJNCUKkc1UVVX/7KWTJ4d1C4YPD3MO7bILDBoErVtXX5MqUcShqiPJNE0KmCdytRRqffcsBnEmtausDN1MH3wQLrwwTF/dqRPssEPqey9cGMYi/O53YcGboUM3ThKgSekk/ylRFIjEUqgff/wxzz33HBUVFbzxxht06dKFd95559vrJk2axOrVq1m0aBE9evTgvPPOa/Q9m7pUVUcXXAD77RdmLR08GE4+Ge68E9atCx/899zT+NdfvDiMkK65qaQg+UJVTwUiE0uhNvSexejuu0NPozPPDBPa7b57qDpqkfQ/58wzcxefSDYUb6JIx1qo9UnjWqiZWAq1ofdsSlauDGMUJk5MfV1FReq5jECNydL0FW+iKDCZWAo17j2bilmz4MknQ3J47bXQ7lDfh3l9SQJURSRNX1YThZmNB34MLHX3IdGxa4CzgGXRZZe7+zPRucuAM4FK4Hx3T98C0Gn6pp8umV4Kdd26dQwePPjb61avXh37nvku1TiGJ5+s3v7733B88GC4+GI47DAYNixeMhApZtluzL4XOLiW47e6+9BoSySJwcAJwE7Rz/zZzJrsf+lML4VaUlLC6tWrv9025575KlVj9J57wo03hrmNbrklTIXx8cdwww2w115heUz1OhJJLauJwt1fA1bEvPxw4BF3X+vus4CZwLCMBZdjiaVQ58+fT1VVFS+++CKTJk3imGOOAcJSqH369OHoo49m2rRpVFVV8fnnn3PDDTfwzDPPbHI/d2fixIkpl0Jt6D3zUWIQW13uvz8svfnqq/CLX4QpL2pSryOR1PKle+y5ZjbVzMabWefoWG8geRDA/OjYJsxslJlNMbMpy5Ytq+2SvDdmzBj23ntv9t13Xzp37szFF19c61KogwYN4qCDDqJjx44MGzaM5cuXb7IUavv27enYsSNXXHFFyqVQ494znyxeDE88Ab/8ZRi13LFj6utPOQW6dMlObCJNVdaXQjWzvsBTSW0UPYDlgAO/Bnq5+xlmdgfwprv/LbruHuAZd3881f21FGpmZeL3mKqN4fnn4Y03qrfPPgvnttgCSkth773h5pvrvreW0hSJJ6+XQnX3bz8izOwu4Kno6XygT9Kl2wALsxiaZEmqNoahQ8PjHj1CUvjZz0JJYrfdoFWrcC5VohCRxst5ojCzXu6e6HpzJPBR9PhJ4CEzuwXYGhgAFM9wYQHggQdCgthuu7pnT9U4BpHMynb32IeB/YGuZjYfuBrY38yGEqqeZgNnA7j7x2b2d6AM2AD83N0rsxmvZF5902wnTXVVJzU6i2RWVhOFu59Yy+E6Z8tx9+uB6zMXkeSKO4wdC//7v7mORETqky+9nrKiqqoq1yEUtHT9/ubNg4MPDu0N3/1uWm4pIhlUNImiXbt2LFiwgHXr1pHtnl6Fzt1Zt24dCxYsoF27do24D9x7LwwZAv/5D/z5z/DCCxrwJpLvct6YnS3bbLMNy5cvZ86cOWyIuzK9fKtFixZsueWWdO3adbN+fvFiGDUKJk2C730P/vpX6Nev+pyI5K+iSRTNmjWje/fudO/ePdehFBV3ePRR+PnP4auv4NZb4fzzw9QZIlIY9N9VMmbZMjjuODjxRBgwIMzqPnq0koRIodF/WcmICRNCW8TEiWFSvtdfr3/ZUBHJT0VT9SSZU9cUHC1awPvvw847Zz8mEUkflSik0eqagmPDBiUJkaYgVqKIZnXdro5z20YLEkkRUk9jkaYvboniNKBbHee6AqemJRopGO5hzel99sl1JCKSaQ2peqrru+MQqpcxlSbOPTRQDxsGI0fC/Pm5jkhEMq3ORGFmF5jZZ2b2GSFJTEg8T9oWAuOBp7MVsORGVRX84x9h2u8jjoAVK+Cuu2DmzFxHJiKZlqrXUxnwOGDAhcArwKIa16wDpgF/z0h0knOVlWHA3PXXQ1kZDBwI990HJ50UejWBpvkWaerqTBTuPhmYDGBmXwJ3u/uCbAUm2VNX99aOHcOH/SefwE47wcMPw7HHQvPmG1+nKThEmrZY4yjc/VqAaD3rIYSV555195Vm1hpY5+6amrVA1dW9taIizMf0+OOhukkjqkWKU6xEYWbNgRuBnwNtCG0WewArCdVTUwiLEEkT8/77da8sJyLFIe53xBuAs4BzgX6EdouEicChaY5L8oSShIjETRQ/AS51978C82qc+5SQPKTAVFSEmVxFRFKJO9dTJ0JCqM0WQPM6zkmemjABzj0XFi7MdSQiku/ilig+Ag6v49whwPtxbhJNBbLUzD5KOvY7M5tmZlPN7Akz6xQd72tmX5vZh9F2Z8xYJYV580LD9JFHQteu8NZbWmFORFKLmyiuA35mZncDIwiN2UPN7NfA2YQ2jDjuBQ6ucWwyMMTddwFmAJclnfvU3YdG209jvobUorIS/vAHGDw4LD96003w7rthhPXixWHEdc1N3V5FBGImCnefCJxESBLPEhqz7ybMAXWKuz8f8z6vAStqHHvB3RNrk74FbBMrcontgw9gr73CokH77RcGzv3yl9CyZa4jE5FCELtnvLv/3d37AoOAfYHBQIm7p3NU9hmERJSwnZl9YGb/MrP96vohMxtlZlPMbMqyZZp2KmH1arjoIigtDVVOjzwCTz8NffvmOjIRKST1NmZHA+qmAue7+3PuPoNQRZRWZnYFsAF4MDq0iJCIPjez3QlzTe3k7hU1f9bdxwHjAEpLS4tu4uu6RlY3axbmaDr77LDKXOfO2Y9NRApfvYnC3b+JGpgzNvLazE4FfgwMdw8rHLj7WmBt9Pg9M/sUGEgY3CdJ6hpZXVUVliDVVOAi0hhxq54eBE7PRABmdjBwCXCYu3+VdLxbNCIcM+sHDAA+y0QMTZmShIg0VtxxFHOB48xsCvAMsISN16dwd/9LfTcxs4eB/YGuZjafMO3HZUArYLKFYcBvRT2cvgf8ysw2AJXAT919Ra03FhGRjDGPsZalmdVX7eTunheD7kpLS33KlOKpnZo3D0pK6j6vpUpFJA4ze8/dS2s7F7d7bLN6trxIEsXmjTdgjz1yHYWINHWaOLpAjR8P++8PHTpAly61X6OR1SKSDnGnGf9eitNVQAUwPeqpJBm0YUMYLHfbbTBiRFh9bqutch2ViDRlcRuzX2Xjxmur8Rzgm2iKjwvdvTINsUkNK1bACSfA5MlwwQVw883Vy5GKiGRK3I+ZEcA9hB5PTwLLgG6EiQJHAhcBOwKXA6uBK9IeaZErL4fDDoM5c+Cee+CMM3IdkYgUi7iJ4lzgPne/psbx583sGuA0dz/UzFoQ5n9Sokijp5+GE0+ENm3glVc0NkJEsituY/YPgNfrOPcf4IDo8WtAr8YGJYF7mOX10EOhf/8w26uShIhkW9xEsQI4rI5zh1E9I2xbYFVjgxL4+ms45RS45BI49tgwFUeq8RIiIpkSt+rpJuB2M+sLTGLTNorzousOAN5Nb4jFZ8GCsLjQlClw3XVw+eVau1pEcidWonD3P5nZAsJ0G3dEP7cB+BA4yt0nRJfeCKzLRKBNWV2zv3bqBFeotUdEcix250p3fwJ4wsyaEUoTy9y9qsY1y9McX1Goa/bXL77IbhwiIrVp0MhsC7P29Qa2B9pkJCIREckrsROFmZ0DLADmAP8GdoiO/9PMRmcmPBERybVYicLMfgncAtwFHEgYmZ3wKnB82iMrEprdVUTyXdw2ip8DY9z9psRiQkmmE1aek83wwAO5jkBEJLW4VU89gffqOFcFtE5POMVl7lw47zxo2bL285r9VUTyQdxEMRP4fh3nvgeUpSec4lFVBaefHvbTpoUqqJrb4sW5jlJEJH7V023An81sHfBYdKy7mZ0JXAiclYngmrI//hFefhnuugv69ct1NCIidYs74O5uM+sMjAGujQ4/A3wFXOPuD2UoviapvBwuvRR+/GM488xcRyMiklrs7rHu/jtga+AQ4GTC1B29o+Oxmdl4M1tqZh8lHdvKzCab2SfRvnN03MzsdjObaWZTzWy3hrxWPlq/Hn7yE2jXLpQmNDWHiOS7ehOFmbU2sxfMbH93/9LdX3D3h9z9OXffnAkA7wUOrnHsUuAldx8AvBQ9h5CUBkTbKOAvm/F6eeX668McTmPHhqk7RETyXb2Jwt2/AfYAanaL3Szu/hrVs80mHA7cFz2+Dzgi6fj9HrwFdDKzgp3G/N13wyR/J58MRx+d62hEROKJW/X0JNUf3pnQw90XAUT77tHx3sC8pOvmR8cKTmLa8F69QkO2iEihiNvr6Xngd9G3+WeAJdRYM9vdn0lzbLDxCPBvX2qTi8xGEaqmKMnTRRsuvRSmTw/rXXfqlOtoRETii5so/hbtj4q2mpzGVU0tMbNe7r4oSkZLo+PzgT5J120DLNzkxd3HAeMASktL825SjJdegttvD4PrRozIdTQiIg0TN1Fsl9EoQtXWqcBvov3EpOPnmtkjwJ7AqkQVVaH44gs47TTYYQf4zW9yHY2ISMPFHUcxJ10vaGYPA/sDXc1sPnA1IUH8PRrANxc4Nrr8GUI33JmEMRunpyuObDn/fFi0CN54A9q2zXU0IiINF3vhonRx9xPrODW8lmudMCFhQXr88TDp35gxMGxYrqMREdk8DVq4SOJbvBjOPht23x2uvDLX0YiIbD4ligxwh7POgjVrQomirtlhRUQKQdarnorB+PHw1FNw222w4465jkZEpHFUokizzz6D0aPhgANCd1gRkULXkDWzdzGzR83sUzNbm5igz8yuN7NDMhdi/uvZM0zuZwbbbw+rV8Mrr8DWW+c6MhGRxou7ZvYhhBXuegL3A8m17muBov7uvGRJw46LiBSSuCWKG4F73f37wPU1zn0IDE1rVCIikjfiJopBwKPR45pTZFQAW6UtIhERyStxE8VSoK4FO3cijKYWEZEmKG6ieAT4lZntm3TMzWwgcAnwYNojExGRvBA3UVwFTAH+RXXpYSLwETAVuCH9oRWOHj0adlxEpJDEnRRwLfBjMxtOmJOpK2GVupfcfXIG4ysICxdC+/YwalQYZCci0pQ0aGS2u79EWNNaksydG1awGzw415GIiKRfrERhZqmWjasCKty9Ij0hFZ6ysrDXdB0i0hTFLVHMppYlSJOZ2Vzgdne/tbFBFZry8rBXiUJEmqK4ieIk4LeExusngWVAN+BwYAihMbsUuMnMKLZkUV4O3bpBly65jkREJP3iJooRwJPuXnOqjrFm9kdgb3f/iZmtBn4KFFWiKCtTaUJEmq643WOPpXod65qeJJQsAJ4Ftm1sUIXEPZQo1D4hIk1V3ETxDbBPHef2ic4DGLCmsUEVksWL4YsvVKIQkaYrbtXTOOAqM+sCTGLjNoqfUj1R4N7A/zU0CDPbgeq5pCBMFzIG6AScFb0ewOXu/kxD759JiYZslShEpKmKO+DuKjNbAfwSOJfQA8qAxcAvkxqvHwXGNzQId59ONAOtmTUHFgBPAKcDt7r7zQ29Z7YkusaqRCEiTVXsAXfufquZ/QHoQ1iXYjEwz92rkq75OA0xDQc+dfc5ZpaG22VWeTl07Ai9euU6EhGRzGjQUqjuXuXuc9z97WhfVf9PNdgJwMNJz881s6lmNt7MOmfg9RqlrCxUOxVAThMR2SyxSxRm1oHQJjEQaF3zvLtf3NhgzGwL4DDgsujQX4BfE6q6fg38Hjijlp8bBYwCKClJNYg8/crLYeTIrL6kiEhWxZ3CY3vgP0BboB2hcXmr6OdXAquARicK4BDgfXdfApDYRzHcBTxV2w+5+zhCgzulpaUpR5Cn04oVYblTNWSLSFMWt+rpVsI04z0IjdgjgTbAycBq4Pg0xXMiSdVOZpZc838kYWR43tDUHSJSDOJWPQ0D/gdYGz3fwt0rgYfMrCvwB0LX2M1mZm2Bg4Czkw7fZGZDCVVPs2ucyzlNBigixSBuomhNmCG2Kuomu3XSuY+A7zQ2EHf/CuhS49gpjb1vJpWXQ5s2sG1RjUUXkWITt+ppBtVTc3wA/NTMWptZS+BMYGEmgst35eWwww7QvHmuIxERyZyGrJk9NHp8FbAnUAF8SWifuDb9oeU/TQYoIsUg7sjsW5Iev2VmQ4CDCQ3aL7t7XjUyZ8Pq1WFlO7VPiEhTV2+iMLPWwB+Be9z9LQB3nwfcleHY8tq0aWGvEoWINHX1Vj25+zeE0dKbDLIrZpoMUESKRdw2ipeBAzIZSKEpK4MWLaB//1xHIiKSWXG7x94B3G1m7YBngCXUWEPb3cvSHFteKy+HAQOgZctcRyIikllxE8Vz0f7CaEtOEhY9L6pOomVlsMsuuY5CRCTz4iYKVTslWbsWPv0Ujk/XxCUiInksbvfYf2U6kEIyYwZUVanHk4gUhwatR2Fmh5jZVWY2zsxKomPfM7Ot6/vZpkQ9nkSkmMSdZrwH8CSwO2Fyvu2AO4G5hOVKvwF+lpkQ809ZWVioaIcdch2JiEjmxS1R/BFoDwyKtuT13F4kLF9aNMrLYbvtwoSAIiJNXdzG7IOBU919ppnV7N00H+id3rDyW3m5qp1EpHg0pI2iso7jXYGv0xBLQdiwAaZPV0O2iBSPuIni38B5NUoTibEUZxBGbheFWbNg3TqVKESkeMSteroEeJ2wSNEThCRxVjSL7BBgr8yEl38Sq9qpRCEixSLuOIqPzKwUuBo4jVANdRTwEnCmu3+SsQjzTKJr7KBBuY1DRApIZSWsWgUrV8KKFbXvV66Eb74B9zBQq6qq4Y8POACuuirt4cctUeDuM4G8Xpo0G8rKoHdv2HLLXEciIptwh/Xrwwfu2rVhn7zVd2zDhnCPxIdv8r6ux8nHVq+uPRGsWhXO16VtW+jcGVq3hmbNwmbW8MdVVRn5tcYdR3Et8Ii7l2ckiurXmU1YNa8S2ODupWa2FfAo0JcwhuM4d1+ZyThSUY8nkXpUVcGaNeFD88svG7ZfuzZ8WK9fH/ZxHicfW7s29QdyOiQ+nJP3ia19+/CBv9VW0L17qHpIPE+1b9UqszE3UtwSxdnAlWZWBjwMPOrun2YopgPcfXnS80uBl9z9N2Z2afT8kgy9dkpVVSFRnHlmLl5dJAV3+OqrsNX3DTrVtm5d9bZ+/cbP4xxbsyZscbVuHT5cO3SAdu3C85Ytwxz+LVuGb9otWlQ/T97XfNyiRfjAbd1606224zWPtWoV7pEqEZjV/56aoLiJYmtgf8L62KOBX5vZB4Sk8Q93n5uZ8AA4PHptgPuAV8lRopg/P/wfUIlCMqaqCioqQnVF8paowki1rVu3+a/brFn1B2fLlrDFFhtvycfat9/0WOJ5u3bVH/z17du10zz9BSJuY3YVoQvsy2Z2DjCCkDSuAG4yszfdfd80xOPAC2bmwFh3Hwf0cPdFURyLzKx7Gl5ns6jHU5FKVKWsWpV6q6io/lae+Jad/G275rHazlVUpK5nbtcuVFckth13rH7cuXP4EI7zbbqub9IitYjdmJ3g7pXA82b2KjAZuBn4bpri2cfdF0bJYLKZTYvzQ2Y2ChgFUFJSkqZQNqXJAJugigr48EN4/32YOhWWLq09AdRX792sWejh0Lr1pt/Ck/dbbrnxN/Ga12y55caJoMDqsqVpalCiMLOWhOk8jgcOBdoA/wLGpCMYd18Y7Zea2RPAMGCJmfWKShO9gKW1/Nw4YBxAaWlpxlqyysqga1fo1i1TryAZtWQJfPBB2N5/P+w/TWpq69EDtt46fFj36xf2tW0dO256rF07fSOXJitur6dEcjgC6EgYfHcZoX1iWToCiZZZbebuX0aPfwD8ijBr7anAb6L9xHS83uZQj6cC4Q5z5mycED74ABYurL6mXz/YdVc4/fSw33VX6NUrdzGL5LG4JYpngHeAa4G/J775p1kP4AkL38paAA+5+3Nm9i7wdzM7kzCt+bEZeO16uYcSxXHH5eLVZRPusGwZzJ0L8+aF/ezZofrogw9C4y+EKqEdd4Thw6sTwtCh0KlTTsMXKSRxE0U/d59d10kza+nu6xsTiLt/BnynluOfkwfTmC9dGj57VKLIkjVrqhNAYp/Y5s0L2zffbPwzbdvCTjvBscfCbruFpLDzzpoPXqSR4vZ6ml3zmIWv/gcAJxKm8+iS1sjyTKIhWz2e0sQ9ZN8ZM8J0vDNmhG3OnJAEPv984+vNQvtBSUlIAkccER736Un8BwcAAA6QSURBVBP2JSWhwVftBCJp1+BeT2a2JyE5HEeoLloBPJLmuPJOomusShQNtHo1fPLJpglhxozQoyhhiy1g++1D28Fee1V/+Ce2rbdWn3uRHInbmD2EkBxOIEylsQ7YArgQuMPdN2QqwHxRXh7GCPUuqiWaYqqsDCWBadOqk0Fiv2DBxteWlMDAgXDyyWE/cGBYU7akBJrXXBNLRPJBnYnCzPoREsOJwGBgA2HcxBhCl9i5wAfFkCQglCh23LHIazZWrw4f/tOmbbzNmBGmikjo3Dl8+A8fXp0IBg6E/v1DO4KIFJRUJYqZhJHSbxPmeno8MRmfmRXd3Knl5fCDH+Q6iixwh0WLNk0G06aFtoOEZs1CVdGgQfDDH4b9DjuEfZcuRZ5RRZqWVIliDrAtYWGi/YFFZvZ8sZQgkn3xRfjsbFIN2V99FdoOpk/fdPvyy+rrOnQIH/777x/2iW377TVKWKRI1Jko3H07M/sucBJwTLRfaWb/BJ6leinUJq9gp+6oqgozGdaWDObWmMexpCSUCE47beOE0KuXSgciRS5lY7a7vwm8aWYXEMYynAgcDZxJ9XKoX7n7lIxHmkMFMRngokXwr3+FYBPJYMYM+Prr6ms6dAjJYL/9wj6xDRigtgMRqVNDZo+dTJio76fASEJD95HASWY2w90L7ft2bOXloZalb99cR5JkzRp47TWYPDlsH30UjjdrBtttFxLAgQdunBB69lTpQEQabHNmj10HTAAmRHMyHUFIGk1WWVmohclp783KSnjvPXjxxZAY3ngjTEvdqlUoIZxyCowYEUYmq+1ARNKowYkimbuvAR6MtiarvDyMAcu6zz6rLjG8/HL1/EVDh8IFF8BBB8G++2qKChHJqEYlimKwZk2Ya+6MM7LwYitWhIQweXIoOXz2WTjepw8ceWQoMQwfHtbiFRHJEiWKekyfHvYZ7fH09ttw223w2GNhgfgOHeCAA+AXvwilhoED1bYgIjmjRFGPjE0GuH49PP54SBBvvx0Wwzn3XDjmGBg2TPMaiUjeUKKoR1lZaMTu3z9NN/z8cxg3Du64I8yD1L8/3H57GL/QoUOaXkREJH2UKOpRXh6GGWyxRSNv9PHHISE88EAY2zBiBNx5J4wcGbq0iojkKSWKepSVNaLaqaoKnnsuVC9NngytW4durOefD0OGpDVOEZFMUaJIYd06mDkzNBs0yOrVcN99oQQxY0ZYS+H662HUKOjaNSOxiohkihJFCp98Esa5xe7xNHs2/OlPcPfdYVGeYcPgoYdCplHjtIgUqLxIFGbWB7gf6AlUAePc/Q9mdg1wFrAsuvRyd38mW3E1aDLA99+H7343ZJZjjoHRo3M0Sk9EJL3yIlEQFkW6yN3fN7MOwHtmNjk6d6u735yLoMrKwvCFQYNiXHzZZaHX0nvvwbbbZjw2EZFsyYtE4e6LgEXR4y/NrBzI+aKj5eXhM7/eiVVfeQVeeAF+/3slCRFpcvKuX6aZ9QV2JaysB3CumU01s/Fm1jmbscTq8eQeShPbbAPnnJOVuEREsimvEoWZtQceB0a7ewXwF2B7YCihxPH7On5ulJlNMbMpy5Ytq+2SBqusDNN31Ns+MXFiGFl9zTWh+6uISBOTN4nCzFoSksSD7v5PAHdf4u6V0XoYdwHDavtZdx/n7qXuXtqtW7e0xDNrFqxdW0+JorISrrgirPVw6qlpeV0RkXyTF20UZmbAPUC5u9+SdLxX1H4BYZGkj7IVU6weT3/7W6if+sc/oEVe/CpFRNIuXz7d9gFOAf5rZh9Gxy4HTjSzoYRlV2cDZ2croHoTxdq1MGYM7L47HH10tsISEcm6vEgU7v46UNs82lkbM1FTWRn06gWdOtVxwdixMHcu3HOPpgAXkSYtb9oo8k15eYr2iS+/hOuuC2tSjxiR1bhERLJNiaIW7iFR1FntdOutsGwZ3HhjVuMSEckFJYpaLFgQCg21liiWL4ebbw5Lkw6rtROWiEiTokRRi7KysK+1RHHjjWEh7euuy2pMIiK5okRRizqXP503L6xMd+qpGVgbVUQkPylR1KKsDLbaCjYZu3fttaEB45prchGWiEhOKFHUItHjaaNer9OmwV//GuZzKinJWWwiItmmRFGLsrJa2ieuuipMI3v55TmJSUQkV5Qoali2DD7/vEYTxLvvwmOPwUUX1VIfJSLStClR1FBrj6fLLw9rXV94YU5iEhHJpbyYwiOfbDLH00svwYsvwi23QMeOOYtLRCRXVKKoobwc2reHPn2oXpSoTx/42c9yHZqISE6oRFFDWVlYI9sM+OcToX1i/HgtSiQiRUslihq+nQxwwwa48sqQNU45JddhiYjkjEoUSVatCvM87bgj8MADIWs8/rgWJRKRoqZPwCTTpoX9kP7fwEXXwB57hMn/RESKmBJFkkTX2D0/uDMsSjR+vBYlEpGipzaKJOXl0GWLL+k67vqwINHw4bkOSUQk55QokpSVwa863YItXw433JDrcERE8oISBdCzZ6hhevvpZZyy9GYe42hs2B707JnryEREcq8gEoWZHWxm081sppldmu77L1kS9pdzA235iiu5bqPjIiLFLO8ThZk1B+4ADgEGAyeaWdpXDerDXM7hz9zLaUxnULpvLyJSsPI+UQDDgJnu/pm7rwMeAQ5P94u04Wte5kCu5ep031pEpKAVQvfY3sC8pOfzgT2TLzCzUcAogJLNXFRoBjswkmc3M0QRkaarEEoUtQ1k8I2euI9z91J3L+2m9SJERNKqEBLFfKBP0vNtgIXpfIEePRp2XESkmBRC1dO7wAAz2w5YAJwAnJTOF1i8OJ13ExFpWvI+Ubj7BjM7F3geaA6Md/ePcxyWiEjRyPtEAeDuzwDP5DoOEZFiVAhtFCIikkNKFCIikpIShYiIpGTuXv9VBcTMlgFzGnGLrsDyNIVTiPT+9f71/ovTtu5e60C0JpcoGsvMprh7aa7jyBW9f71/vf/iff91UdWTiIikpEQhIiIpKVFsalyuA8gxvf/ipvcvm1AbhYiIpKQShYiIpKREISIiKSlRRDK9LneumFkfM3vFzMrN7GMzuyA6vpWZTTazT6J95+i4mdnt0e9hqpntlnSvU6PrPzGzU3P1njaHmTU3sw/M7Kno+XZm9nb0Xh41sy2i462i5zOj832T7nFZdHy6mf0wN++k4cysk5k9ZmbTon8H3y2mv7+Z/SL6t/+RmT1sZq2L6e+fFu5e9BthVtpPgX7AFsD/AYNzHVea3lsvYLfocQdgBmHt8ZuAS6PjlwK/jR6PBJ4lLBi1F/B2dHwr4LNo3zl63DnX768Bv4cLgYeAp6LnfwdOiB7fCfwsenwOcGf0+ATg0ejx4OjfRStgu+jfS/Ncv6+Y7/0+4H+ix1sAnYrl709YIXMW0Cbp735aMf3907GpRBFkZV3uXHD3Re7+fvT4S6Cc8J/ncMIHCNH+iOjx4cD9HrwFdDKzXsAPgcnuvsLdVwKTgYOz+FY2m5ltA/wIuDt6bsCBwGPRJTXff+L38hgwPLr+cOARd1/r7rOAmYR/N3nNzDoC3wPuAXD3de7+BUX09yfMkt3GzFoAbYFFFMnfP12UKILa1uXunaNYMiYqRu8KvA30cPdFEJIJ0D26rK7fRSH/jm4DLgaqouddgC/cfUP0PPm9fPs+o/OrousL9f33A5YBf42q3u42s3YUyd/f3RcANwNzCQliFfAexfP3TwsliqDedbkLnZm1Bx4HRrt7RapLaznmKY7nNTP7MbDU3d9LPlzLpV7PuYJ8/4Rv07sBf3H3XYE1hKqmujSp9x+1vRxOqC7aGmgHHFLLpU31758WShRBxtflziUza0lIEg+6+z+jw0uiKgWi/dLoeF2/i0L9He0DHGZmswlVigcSShidoqoI2Pi9fPs+o/NbAiso3Pc/H5jv7m9Hzx8jJI5i+fuPAGa5+zJ3Xw/8E9ib4vn7p4USRfDtutxR74cTgCdzHFNaRPWr9wDl7n5L0qkngUTPlVOBiUnHfxL1ftkLWBVVTTwP/MDMOkff0n4QHctr7n6Zu2/j7n0Jf9eX3f3/Aa8Ax0SX1Xz/id/LMdH1Hh0/IeoVsx0wAHgnS29js7n7YmCeme0QHRoOlFEkf39CldNeZtY2+r+QeP9F8fdPm1y3pufLRujtMYPQm+GKXMeTxve1L6GIPBX4MNpGEupdXwI+ifZbRdcbcEf0e/gvUJp0rzMIjXgzgdNz/d4243exP9W9nvoR/qPPBP4BtIqOt46ez4zO90v6+Sui38t04JBcv58GvO+hwJTo38AEQq+lovn7A9cC04CPgAcIPZeK5u+fjk1TeIiISEqqehIRkZSUKEREJCUlChERSUmJQkREUlKiEBGRlJQoROphZh5j29/MToset891zCLppO6xIvWIBp4ltAFeBq4Dnk46Xkbon7898I67VyHSRLSo/xKR4uZhFlXg2zmzAD5NPp5kWXaiEskeVT2JpEnNqicz6xs9P8HM/mpmFWY238xOjs5fbGYLzWyZmf3WzJrVuN8QM3vazL6Mtn+YWc9cvDcpbkoUIpn3W8IU10cD/wbuM7PfE9YzOIPqadCPS/yAmfUH/kOYUuIUwmI7OwGTojmLRLJGVU8imfeyu18OYGZvEyabOwwY5O6VwHNmdjhwJGGGW4CrgcWEOYXWRT87lTBn0Ug2bh8RySiVKEQy76XEAw9rgSwD/hUliYSZbLwQzgjgCaDKzFpEU17PAmYDpRmPWCSJEoVI5n1R4/m6Oo61TnreFbgEWF9j68fG6yKIZJyqnkTy0wpCieLuWs4tz3IsUuSUKETy00vAEOA912AnyTElCpH8dA1h4ZynzWw8oRTRGzgIuNfdX81daFJs1EYhkofcfQawF/AVMA54lrBS21pCw7dI1mgKDxERSUklChERSUmJQkREUlKiEBGRlJQoREQkJSUKERFJSYlCRERSUqIQEZGUlChERCSl/w9g5JG13zsYmwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_arms = [3,2,3]\n",
    "theta_array = [0.1, 0.5, 0.2]\n",
    "sigma_array = [1,1,1]\n",
    "T = 10000\n",
    "repeat = 20\n",
    "plt_sample = range(1,T+1,int(T/20))\n",
    "mytestbed = NormalClusterTestBed(num_arms, theta_array, sigma_array)\n",
    "output = mytestbed.ucb_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'bs-', label='UCB')\n",
    "output = mytestbed.ucb_c_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'r', label='UCB-C')\n",
    "plt.legend(fontsize=12)\n",
    "plt.xlabel('Time', fontsize=15)\n",
    "plt.ylabel('Average regret', fontsize=15)\n",
    "plt.savefig('cluster1.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_arms = [10,5,10]\n",
    "theta_array = [0.1, 0.5, 0.2]\n",
    "sigma_array = [1,1,1]\n",
    "T = 10000\n",
    "repeat = 20\n",
    "plt_sample = range(1,T+1,int(T/20))\n",
    "mytestbed = NormalClusterTestBed(num_arms, theta_array, sigma_array)\n",
    "output = mytestbed.ucb_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'bs-', label='UCB')\n",
    "output = mytestbed.ucb_c_perf(T,repeat)\n",
    "plt.plot(plt_sample,[output[i-1] for i in plt_sample], 'r', label='UCB-C')\n",
    "plt.legend(fontsize=12)\n",
    "plt.xlabel('Time', fontsize=15)\n",
    "plt.ylabel('Average regret', fontsize=15)\n",
    "plt.savefig('cluster2.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "num = 3\n",
    "obs_avg = np.array([0 for i in range(num)])\n",
    "obs_cnt = np.array([0 for i in range(num)])\n",
    "obs_avg[1] = (obs_avg[1] * obs_cnt[1] + 1)/(obs_cnt[1] + 1)\n",
    "obs_cnt[1] += 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1, 0])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "obs_avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1, 0])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "obs_cnt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sum(obs_avg * obs_cnt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1, 2, 3])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(range(num))+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0986122886681098"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.log(3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.1622776601683795"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sqrt(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([1, 2, 3, 4]), array([-1, -2, -3])]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "payoff = [np.array([1,2,3,4]), np.array([-1,-2,-3])]\n",
    "payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "largest = np.max([np.max(p) for p in payoff])\n",
    "largest"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([3, 2, 1, 0]), array([5, 6, 7])]"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "delta = [largest - p for p in payoff]\n",
    "delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "delta[0][2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1, 2, 3, 4, 5, 6, 7, 8, 9])"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = np.array(range(10))\n",
    "a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 0,  1,  3,  6, 10, 15, 21, 28, 36, 45], dtype=int32)"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.cumsum(a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Simulation/Prototyping.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Prototype Developing for Linear Bandits with Side Observations\n",
    "Suppose a graph over users and a universal set of articles  \n",
    "https://docs.google.com/document/d/1Vb26PCYE0MO8qqXkUDUrOVgNLtOpQM5BKhQiqg05gtM/edit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "unitTestOn = True\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0, 2, 5, 9], [0, 1, 5, 7], [2, 3, 5, 8], [0, 2, 3, 6, 7, 8], [4, 6, 7], [0, 5, 6, 9], [5, 6, 8], [6, 7], [1, 5, 8], [2, 9]]\n",
      "(10,)\n",
      "4.350470090791317\n",
      "2.513528741635384\n",
      "2.5502462900627174\n",
      "3.2775728137203353\n",
      "2.634413621355443\n",
      "4.694136794143082\n",
      "3.7108629724161917\n",
      "3.2273715637887617\n",
      "4.796369701389509\n",
      "4.2330243911304954\n",
      "[36.4075374 36.4075374 36.4075374 36.4075374 36.4075374 36.4075374\n",
      " 36.4075374 36.4075374 36.4075374 36.4075374]\n"
     ]
    }
   ],
   "source": [
    "if unitTestOn:\n",
    "    myEnvironment = LinearEnvironment(er=0.3)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    print(neighbors)\n",
    "    print(context[0].shape)\n",
    "    for i in range(10):\n",
    "        print(myEnvironment.feedback(0, 0))\n",
    "    optimalValue = myEnvironment.optimal_value(10)\n",
    "    print(optimalValue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit):\n",
    "    T = 10000\n",
    "    dim=2\n",
    "    numOfUsers=2\n",
    "    numOfArticles=10\n",
    "    er=0.3\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    optPayoff = myEnvironment.optimal_value(T)\n",
    "    # run experiments\n",
    "    repeat = 10\n",
    "    avg_regret = [0 for t in range(T)]\n",
    "    for run in range(repeat):\n",
    "        if run%10 == 0: \n",
    "            print('running round '+str(run)+'\\n')\n",
    "        payoff = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "        for t in range(T):\n",
    "            avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "    cum_regret = [avg_regret[0]]\n",
    "    for t in range(1,T):\n",
    "        cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "    plt.semilogx(cum_regret)\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## LinUCB proposed by Li et. al.\n",
    "https://dl.acm.org/doi/pdf/10.1145/1772690.1772758"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n",
      "running round 10\n",
      "\n",
      "running round 20\n",
      "\n",
      "running round 30\n",
      "\n",
      "running round 40\n",
      "\n",
      "running round 50\n",
      "\n",
      "running round 60\n",
      "\n",
      "running round 70\n",
      "\n",
      "running round 80\n",
      "\n",
      "running round 90\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(LinUCB)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-48-305c836cf247>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mLinUCB_N\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-16-9fcbe345a16b>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit)\u001b[0m\n\u001b[0;32m     14\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[1;36m10\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m             \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m         \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-47-cec49a7d9b6b>\u001b[0m in \u001b[0;36mLinUCB_N\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mx\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0maction\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0muser\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnumOfUsers\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36mdot\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed(LinUCB_N)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Barycentric Spanner approximate solver\n",
    "http://www.cs.cornell.edu/courses/cs683/2007sp/papers/OLSP.pdf  \n",
    "https://www.stat.berkeley.edu/~bartlett/courses/2014fall-cs294stat260/lectures/linear-bandits-2-notes.pdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det(res)) <= 0:\n",
    "        res = random.sample(S, d)\n",
    "    print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = S[j]\n",
    "            det_value.append(abs(np.linalg.det(res_copy)))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = S[i_max]\n",
    "    print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det(res))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = S[j]\n",
    "            new_tmp = abs(np.linalg.det(res_copy))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = S[j]\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)\n",
    "\n",
    "def oracle_linear_approx(gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    c = np.array(gap)\n",
    "    Aeq = np.ones((1,k))\n",
    "    beq = np.array([T])\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    Aub =np.array([1 if g>0 else 0 for g in gap]).reshape(1,k)\n",
    "    bub =np.array([2*dim**3 * fn*gap_max/(gap_min**3)])\n",
    "    #TODO: the remaining constraints are not linear since xxT is not invertible\n",
    "    return opt.linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq).x\n",
    "    \n",
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    x_0 = np.ones(k)*T/k\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    # print(count)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Lattimore_N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "    return payoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running round 0\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed(Optimal_LP)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 260,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [[0.0, 0.40474549876368016, 0.43013777310706547, 0.16053042930739891, 0.015897841911241106], [0.0, 0.41514607063835407, 0.6587836379603837, 0.1957946244092681, 0.01669059518006688]]\n",
      "\n",
      "neighbors = [[0, 1], [1]]\n",
      "\n",
      "sol = [[5598.77647774    0.            0.          122.13841588 4279.08510639]\n",
      " [6191.25627065    0.            0.            0.         3808.74372935]]\n",
      "\n",
      "value = 151.2053506133165\n",
      "\n",
      "Lattimore\n",
      "\n",
      "sol = [5680.37491465    0.            0.          130.47837485 4189.14671051]\n",
      "\n",
      "value = 87.54414167592785\n",
      "\n",
      "sol = [9.97631131e+03 5.40085957e-08 1.22246350e-06 2.36886849e+01\n",
      " 6.15826277e-12]\n",
      "\n",
      "value = 4.638117986018438\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfUsers = 2\n",
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles)\n",
    "neighbors, context = myEnvironment.reveal()\n",
    "\n",
    "mean = [[random.random() for j in range(numOfArticles)] for user in range(numOfUsers)]\n",
    "gap = [[np.max(mean[user]) - m for m in mean[user]] for user in range(numOfUsers)]\n",
    "sol = oracle_LP(gap, T, dim, context, neighbors)\n",
    "constr = oracle_constr_LP(sol, gap, T, dim, context, neighbors)\n",
    "value = oracle_obj_LP(sol.flatten(),gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"neighbors = {neighbors}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "#print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")\n",
    "print(\"Lattimore\\n\")\n",
    "for user in range(numOfUsers):\n",
    "    sol = oracle(gap[user], T, dim, context)\n",
    "    constr = oracle_constr(sol, gap[user], T, dim, context)\n",
    "    value = oracle_obj(sol,gap[user])\n",
    "    print(f\"sol = {sol}\\n\")\n",
    "    #print(f\"constr = {constr}\\n\")\n",
    "    print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 236,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "gap = [0.0, 0.2278274298623254, 0.39100994039928316, 0.23149039679159888, 0.1580301193094138]\n",
      "\n",
      "sol = [8948.98155406    0.            0.            0.         1051.01844594]\n",
      "\n",
      "constr = [4.05571167e+04 1.37733179e-03 5.79023265e-03 2.01064479e-03\n",
      " 8.26324686e-15]\n",
      "\n",
      "value = 166.0925704083321\n",
      "\n"
     ]
    }
   ],
   "source": [
    "numOfArticles = 5\n",
    "dim = 2\n",
    "T = 10000\n",
    "context = []\n",
    "for j in range(numOfArticles):\n",
    "    context.append(np.array([random.random() for k in range(dim)]))\n",
    "mean = [random.random() for j in range(numOfArticles)]\n",
    "gap = [np.max(mean) - m for m in mean]\n",
    "sol = oracle(gap, T, dim, context)\n",
    "constr = oracle_constr(sol, gap, T, dim, context)\n",
    "value = oracle_obj(sol,gap)\n",
    "print(f\"gap = {gap}\\n\")\n",
    "print(f\"sol = {sol}\\n\")\n",
    "print(f\"constr = {constr}\\n\")\n",
    "print(f\"value = {value}\\n\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### modify x_0 to be logT or T\n",
    "### increase warm up phase to be logT\n",
    "### add multiple/periodic LP checks\n",
    "### regret calculate based on the expected gap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 229,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3"
      ]
     },
     "execution_count": 229,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [0, 0.5, 0.3, 0, .8]\n",
    "gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "np.min(gap_filter_index,axis = 0)[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = np.ones((5,))\n",
    "a[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.99999999, 2.49999999])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fun = lambda x: (x[0] - 1)**2 + (x[1] - 2.5)**2\n",
    "def my_constr(x):\n",
    "    return np.array([x[0] - 2 * x[1] + 10, -x[0] - 2 * x[1] + 6, -x[0] + 2 * x[1] + 10])\n",
    "cons = ({'type': 'ineq', 'fun': my_constr})\n",
    "bnds = ((0, None), (0, None))\n",
    "res = opt.minimize(fun, (2, 0), method='SLSQP', bounds=bnds, constraints=cons)\n",
    "res.x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1, 2, 3],\n",
       "       [2, 4, 6],\n",
       "       [3, 6, 9]])"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a=[1,2,3]\n",
    "b=[1,2,3]\n",
    "np.inner(np.array(a).reshape(3,1),np.array(b).reshape(3,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(10,)\n",
      "[[0 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[[1 1 2 3 4]\n",
      " [5 6 7 8 9]]\n",
      "[1 1 2 3 4 5 6 7 8 9]\n",
      "[2 1 2 3 4 5 6 7 8 9]\n",
      "[[2 1 2 3 4]\n",
      " [5 6 7 8 9]]\n"
     ]
    }
   ],
   "source": [
    "a = np.arange(10)\n",
    "b = a.reshape(2,5)\n",
    "print(a.shape)\n",
    "print(b)\n",
    "b[0][0]=1\n",
    "print(b)\n",
    "print(a)\n",
    "a[0] = 2\n",
    "print(a)\n",
    "print(b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[2, 2, 2, 2, 2], [1, 1, 1, 1, 1], [], [], []]"
      ]
     },
     "execution_count": 175,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[] for i in range(5)]\n",
    "mu[0] = [0 for i in range(5)]\n",
    "mu[1] = [1 for i in range(5)]\n",
    "mu[0] = [2 for i in range(5)]\n",
    "mu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.40204850935007264, 0.04778061573678938, 0.5887568737356333, 0.3442413902067991, 0.09295688335971375], [0.7087977650533256, 0.9578188636881513, 0.47132113015014476, 0.32166401271584155, 0.05665219734414706], [0.08531710840080375, 0.6677651274580647, 0.8002726379622227, 0.9509235428046836, 0.3468975388244384], [0.8808357277785608, 0.07498054018440214, 0.42333513194765215, 0.7982724137493844, 0.02788303246870405], [0.12280071457455222, 0.8065228990020264, 0.5647204203410868, 0.03422784113411381, 0.635677222317901]]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([0.58875687, 0.95781886, 0.95092354, 0.88083573, 0.8065229 ])"
      ]
     },
     "execution_count": 182,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "confidence = [[random.random() for i in range(5)] for j in range(5)]\n",
    "print(confidence)\n",
    "np.max(confidence, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0.2426978792755886,\n",
       "  0.43487251790466364,\n",
       "  0.1196395593229006,\n",
       "  0.18051008656268985,\n",
       "  0.4623439192921842],\n",
       " [0.5200836150133619,\n",
       "  0.3523671889034039,\n",
       "  0.3535525730774157,\n",
       "  0.4323082252420105,\n",
       "  0.23820733581135634],\n",
       " [0.478000727337773,\n",
       "  0.2784046103282465,\n",
       "  0.12498195329830675,\n",
       "  0.1674436918233807,\n",
       "  0.3230823249956811],\n",
       " [0.40117844954747117,\n",
       "  0.13355218197718666,\n",
       "  0.9421643852845285,\n",
       "  0.8639733464837205,\n",
       "  0.6822805407620661],\n",
       " [0.6784347866277555,\n",
       "  0.0074071880570834026,\n",
       "  0.07709277171033968,\n",
       "  0.597740508428315,\n",
       "  0.02291942488661225]]"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = [[random.random() for i in range(5)] for j in range(5)]\n",
    "mu_prev = [[random.random() for i in range(5)] for j in range(5)]\n",
    "[[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(5)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(25,)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gap = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "np.array(gap).flatten().shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0, 10, 20, 30, 40],\n",
       "       [ 5,  6,  7,  8,  9],\n",
       "       [10, 11, 12, 13, 14],\n",
       "       [15, 16, 17, 18, 19],\n",
       "       [20, 21, 22, 23, 24]])"
      ]
     },
     "execution_count": 195,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res_list = [[i+j*5 for i in range(5)] for j in range(5)]\n",
    "res = np.array(res_list)\n",
    "np.sum(res[1])\n",
    "res[0] = res[0]/np.sum(res[0])*100\n",
    "res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Simulation/Testbed.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import copy\n",
    "import itertools\n",
    "import scipy.optimize as opt\n",
    "\n",
    "class LinearEnvironment:\n",
    "    \"\"\"\n",
    "    finite set of articles\n",
    "    \"\"\"\n",
    "    def __init__(self, dim=10, numOfUsers=10, numOfArticles=10, er=0.5):\n",
    "        self.dim = dim\n",
    "        self.numOfUsers = numOfUsers\n",
    "        self.numOfArticles = numOfArticles\n",
    "        self.neighbors = [[] for i in range(numOfUsers)]\n",
    "        for i in range(numOfUsers):\n",
    "            for j in range(numOfUsers):\n",
    "                if i==j or random.random() <= er:\n",
    "                    self.neighbors[i].append(j)\n",
    "        self.theta = []\n",
    "        for i in range(numOfUsers):\n",
    "            self.theta.append(np.array([random.random() for k in range(dim)]))\n",
    "        self.context = []\n",
    "        for j in range(numOfArticles):\n",
    "            self.context.append(np.array([random.random() for k in range(dim)]))\n",
    "            \n",
    "    def reveal(self):\n",
    "        return self.neighbors, self.context\n",
    "    \n",
    "    def feedback(self, user, article):\n",
    "        return np.inner(self.theta[user], self.context[article]) + random.gauss(0, 0.1)\n",
    "    \n",
    "    def optimal_value(self, T):\n",
    "        optValuePerStep = 0\n",
    "        for user in range(self.numOfUsers):\n",
    "            optValuePerStep += max([np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)])\n",
    "        optimalValue = np.ones(T) * optValuePerStep\n",
    "        return optimalValue\n",
    "    \n",
    "    def regret_per_action(self):\n",
    "        Delta = []\n",
    "        for user in range(self.numOfUsers):\n",
    "            value = [np.inner(self.theta[user], self.context[article]) for article in range(self.numOfArticles)]\n",
    "            optValue = max(value)\n",
    "            Delta.append([optValue - value[article] for article in range(self.numOfArticles)])\n",
    "        return Delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "def LinUCB(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action = np.argmax(ucb)\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    return payoff, decision\n",
    "\n",
    "def LinUCB_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            ucb = []\n",
    "            for x in context:\n",
    "                p = np.dot(theta[user].transpose(),x.reshape(dim,1))  \n",
    "                ucb.append(p+alpha*np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1))))\n",
    "            action[user] = np.argmax(ucb)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "metadata": {},
   "outputs": [],
   "source": [
    "def barycentric_spanner_index(S, delta):\n",
    "    K = len(S)\n",
    "    if K == 0:\n",
    "        return\n",
    "    d = len(S[0])\n",
    "    if K < d:\n",
    "        return\n",
    "    res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Looking for initial basis\\n\")\n",
    "    while abs(np.linalg.det([S[i] for i in res])) <= 0:\n",
    "        res = random.sample(range(K), d)\n",
    "    # print(\"barycentric_spanner: Found initial basis\\n\")\n",
    "    for i in range(d):\n",
    "        det_value = []\n",
    "        res_copy = copy.copy(res)\n",
    "        for j in range(K):\n",
    "            res_copy[i] = j\n",
    "            det_value.append(abs(np.linalg.det([S[k] for k in res_copy])))\n",
    "        i_max = np.argmax(det_value)\n",
    "        res[i] = i_max\n",
    "    # print(\"barycentric_spanner: Maximized each dimension\\n\")\n",
    "    C = 1 + delta\n",
    "    Terminate = False\n",
    "    while not Terminate:\n",
    "        Terminate = True\n",
    "        tmp = abs(np.linalg.det([S[i] for i in res]))\n",
    "        for i, j in itertools.product(range(d), range(K)):\n",
    "            res_copy = copy.copy(res)\n",
    "            res_copy[i] = j\n",
    "            new_tmp = abs(np.linalg.det([S[k] for k in res_copy]))\n",
    "            if new_tmp > C * tmp:\n",
    "                res[i] = j\n",
    "                tmp = new_tmp\n",
    "                Terminate = False\n",
    "    return res\n",
    "\n",
    "def f_n_delta(n, delta, dim):\n",
    "    c = 1\n",
    "    return 2*(1+1/np.log(n))*np.log(1/delta) + c*dim*np.log(dim*np.log(n))\n",
    "\n",
    "def f_n(n, dim):\n",
    "    return 2*np.log(n) #f_n_delta(n, 1/n, dim)\n",
    "\n",
    "def g_n(n, dim):\n",
    "    return f_n_delta(n, 1/np.log(n), dim)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap))\n",
    "\n",
    "def oracle_constr(x, gap, T, dim, context):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    constr = []\n",
    "    # constr.append(T - np.sum(x))\n",
    "    gap_filter_index = [(i,g) for i,g in enumerate(gap) if g>0]\n",
    "    gap_min = np.min(gap_filter_index,axis=0)[1]\n",
    "    gap_max = np.max(gap_filter_index,axis=0)[1]\n",
    "    constr.append(2*dim**3 * fn*gap_max/(gap_min**3) - np.sum([x[i] for i,g in gap_filter_index]))\n",
    "    H = np.zeros((dim,dim))\n",
    "    for i in range(k):\n",
    "        H += x[i] * np.dot(context[i].reshape(dim,1),context[i].reshape(1,dim))\n",
    "    H_inv = np.linalg.pinv(H)\n",
    "    for i,g in gap_filter_index:\n",
    "        constr.append(g*g/fn - np.dot(np.dot(context[i].reshape(1,dim),H_inv),context[i].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle(gap, T, dim, context):\n",
    "    k = len(context)\n",
    "    # x_0 = np.ones(k)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in gap]\n",
    "    bounds = [(0,None) for i in range(k)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr, 'args': (gap, T, dim, context)})\n",
    "    res = opt.minimize(oracle_obj,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    # check the sum = T with print if violating\n",
    "    if np.sum(res.x) < T:\n",
    "        opt_act = np.argmin(gap)\n",
    "        adj_res = [res.x[i] for i in range(k)]\n",
    "        adj_res[opt_act] += T - np.sum(res.x)\n",
    "        # print(\"oracle output sum < T\\n\")\n",
    "        return np.array(adj_res)\n",
    "    else:\n",
    "        return res.x/np.sum(res.x)*T\n",
    "    \n",
    "def Lattimore(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        tmpDecision = []\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "            count[user][action] += 1\n",
    "            rew = myEnvironment.feedback(user, action)\n",
    "            matrixA[user] += np.dot(context[action].reshape(dim,1),context[action].reshape(1,dim))\n",
    "            vectorB[user] += rew*context[action].reshape(dim,1)\n",
    "            tmpPayoff += rew\n",
    "            tmpDecision.append(action)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(tmpDecision)\n",
    "    # print(count)\n",
    "    return payoff, decision\n",
    "\n",
    "def Lattimore_N(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = [True for user in range(numOfUsers)]\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "            if t < dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                action[user] = spanner_B[t%dim]\n",
    "            elif success[user]:\n",
    "                epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "                largest = np.max(mu)\n",
    "                gap = [largest - mean for mean in mu]\n",
    "                if np.max([abs(mean - mean_prev) for mean, mean_prev in zip(mu,mu_prev)]) > 2 * epsilon:\n",
    "                    success[user] = False\n",
    "                else:\n",
    "                    # play action according to the optimizer\n",
    "                    if t == dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                        bounds[user] = oracle(gap, T, dim, context)\n",
    "                        # print(bounds[user])\n",
    "                    action[user] = np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])])\n",
    "            if not success[user]:\n",
    "                action[user] = np.argmax(np.array(mu) + np.array(confidence) * alpha)\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    # print(count)\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "def oracle_obj_LP(x, gap):\n",
    "    return np.dot(x.transpose(),np.array(gap).flatten())\n",
    "\n",
    "def oracle_constr_LP(x, gap, T, dim, context, neighbors):\n",
    "    fn = f_n(T, dim)\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    constr = []\n",
    "    plays = x.reshape(numOfUsers, k)\n",
    "    H = [np.zeros((dim,dim)) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            for neigh in neighbors[user]:\n",
    "                H[neigh] += plays[user][article] * np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "    H_inv = [np.linalg.pinv(H[user]) for user in range(numOfUsers)]\n",
    "    for user in range(numOfUsers):\n",
    "        for article in range(k):\n",
    "            if gap[user][article] > 0:\n",
    "                constr.append(gap[user][article]*gap[user][article]/fn - np.dot(np.dot(context[article].reshape(1,dim),H_inv[user]),context[article].reshape(dim,1))[0][0])\n",
    "    return np.array(constr)\n",
    "    \n",
    "def oracle_LP(gap, T, dim, context, neighbors):\n",
    "    k = len(context)\n",
    "    numOfUsers = len(gap)\n",
    "    # x_0 = np.ones(k*numOfUsers)*T/k\n",
    "    x_0 = [np.log(T) if g>0 else T for g in np.array(gap).flatten()]\n",
    "    bounds = [(0,None) for i in range(k*numOfUsers)]\n",
    "    cons = ({'type': 'ineq', 'fun': oracle_constr_LP, 'args': (gap, T, dim, context, neighbors)})\n",
    "    res = opt.minimize(oracle_obj_LP,x_0,args=(gap),bounds=bounds, constraints=cons)#, method='SLSQP')\n",
    "    bounds = res.x.reshape(numOfUsers, k)\n",
    "    for user in range(numOfUsers):\n",
    "        if np.sum(bounds[user]) < T:\n",
    "            adj = T - np.sum(bounds[user])\n",
    "            opt_act = np.argmin(gap[user])\n",
    "            bounds[user][opt_act] += adj\n",
    "        else:\n",
    "            bounds[user] = bounds[user]/np.sum(bounds[user]) * T\n",
    "    # print(\"LP value:{}\".format(oracle_obj_LP(bounds.flatten(),gap)))\n",
    "    return bounds\n",
    "\n",
    "def Optimal_LP(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context):\n",
    "    barycentric_tolerance = 0.1\n",
    "    spanner_B = barycentric_spanner_index(context, barycentric_tolerance)\n",
    "    alpha = 1 + np.sqrt(np.log(2*T)/2)\n",
    "    matrixA = [np.identity(dim) for user in range(numOfUsers)]\n",
    "    vectorB = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    theta = [np.zeros((dim,1)) for user in range(numOfUsers)]\n",
    "    success = True\n",
    "    count = [np.zeros((numOfArticles,1)) for user in range(numOfUsers)]\n",
    "    payoff = []\n",
    "    decision = []\n",
    "    bounds = [None for user in range(numOfUsers)]\n",
    "    action = [0 for user in range(numOfUsers)]\n",
    "    mu_prev = [[] for user in range(numOfUsers)]\n",
    "    mu = [[] for user in range(numOfUsers)]\n",
    "    confidence = [[] for user in range(numOfUsers)]\n",
    "    gap = [[] for user in range(numOfUsers)]\n",
    "    for t in range(T):\n",
    "        tmpPayoff = 0\n",
    "        for user in range(numOfUsers):\n",
    "            mu_prev[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            matrixA_inv = np.linalg.inv(matrixA[user])\n",
    "            theta[user] = np.dot(matrixA_inv,vectorB[user])\n",
    "            mu[user] = [np.inner(theta[user].reshape(dim,),x) for x in context]\n",
    "            confidence[user] = [np.sqrt(np.dot(np.dot(x.reshape(1,dim),matrixA_inv),x.reshape(dim,1)))[0][0] for x in context]\n",
    "        \n",
    "        if t < dim*np.ceil(np.log(T)):#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "            action = [spanner_B[t%dim] for user in range(numOfUsers)]\n",
    "        elif success:\n",
    "            epsilon = np.max(confidence) * np.sqrt(g_n(T,dim))\n",
    "            largest = np.max(mu, axis=1)\n",
    "            gap = [[largest[user] - mean for mean in mu[user]] for user in range(numOfUsers)]\n",
    "            \n",
    "            if np.max([[abs(mean - mean_prev) for mean, mean_prev in zip(mu[user],mu_prev[user])] for user in range(numOfUsers)]) > 2 * epsilon:\n",
    "                success = False\n",
    "            else:\n",
    "                if t == dim*np.ceil(np.log(T)) or t%(dim*np.ceil(np.log(T))*numOfUsers*numOfArticles) == 0:#dim*np.ceil(np.sqrt(np.log(T))):\n",
    "                    bounds = oracle_LP(gap, T, dim, context, neighbors)\n",
    "                action = [np.random.choice([i for i in range(numOfArticles) if count[user][i] <= np.ceil(bounds[user][i])]) for user in range(numOfUsers)]\n",
    "        if not success:\n",
    "            action = [np.argmax(np.array(mu[user]) + np.array(confidence[user]) * alpha) for user in range(numOfUsers)]\n",
    "        for user in range(numOfUsers):\n",
    "            article = action[user]\n",
    "            for neigh in neighbors[user]:\n",
    "                rew = myEnvironment.feedback(neigh, article)\n",
    "                if neigh == user:\n",
    "                    tmpPayoff += rew\n",
    "                    count[user][article] += 1\n",
    "                matrixA[neigh] += np.dot(context[article].reshape(dim,1),context[article].reshape(1,dim))\n",
    "                vectorB[neigh] += rew*context[article].reshape(dim,1)\n",
    "        payoff.append(tmpPayoff)\n",
    "        decision.append(copy.copy(action))\n",
    "    return payoff, decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "def testbed(bandit_list,\n",
    "            T = 10000,\n",
    "            dim=2,\n",
    "            numOfUsers=2,\n",
    "            numOfArticles=5,\n",
    "            er=1,\n",
    "            repeat=1,\n",
    "            display_dist=1,\n",
    "            display_On=False\n",
    "           ):\n",
    "    myEnvironment = LinearEnvironment(dim=dim, numOfUsers=numOfUsers, numOfArticles=numOfArticles, er=er)\n",
    "    neighbors, context = myEnvironment.reveal()\n",
    "    #optPayoff = myEnvironment.optimal_value(T)\n",
    "    delta = myEnvironment.regret_per_action()\n",
    "    plt_sample = range(1,T+1,int(T/20))\n",
    "    \n",
    "    # run experiments\n",
    "    for bandit in bandit_list:\n",
    "        print(f'running {bandit}')\n",
    "        #avg_regret = [0 for t in range(T)]\n",
    "        pseudo_regret = [0 for t in range(T)]\n",
    "        for run in range(repeat):\n",
    "            if run%display_dist == 0 and display_On: \n",
    "                print('running round '+str(run)+'\\n')\n",
    "            payoff, decision = bandit(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\n",
    "            for t in range(T):\n",
    "                #avg_regret[t] += (optPayoff[t] - payoff[t])/repeat\n",
    "                pseudo_regret[t] += sum([delta[user][decision[t][user]] for user in range(numOfUsers)])/repeat\n",
    "        #cum_regret = [avg_regret[0]]\n",
    "        pseudo_cum_regret = [pseudo_regret[0]]\n",
    "        for t in range(1,T):\n",
    "            #cum_regret.append(cum_regret[-1]+avg_regret[t])\n",
    "            pseudo_cum_regret.append(pseudo_cum_regret[-1]+pseudo_regret[t])\n",
    "        #plt.semilogx(cum_regret)\n",
    "        #plt.show()\n",
    "        plt.plot(plt_sample,[pseudo_cum_regret[i-1] for i in plt_sample], mark_up(bandit), label=label(bandit))\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig(f'dim_{dim}_numOfUsers_{numOfUsers}_numOfArticles_{numOfArticles}_er_{er}.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [],
   "source": [
    "def label(bandit):\n",
    "    label_map = {LinUCB:'LinUCB', LinUCB_N: 'LinUCB-N',Lattimore: 'Lattimore',Lattimore_N:'Lattimore-N',Optimal_LP:'Optimal-LP'}\n",
    "    return label_map[bandit]\n",
    "\n",
    "def mark_up(bandit):\n",
    "    line = {LinUCB: 'y-', LinUCB_N: 'p--', Lattimore: 'g^-', Lattimore_N: 'bs-', Optimal_LP: 'r'}\n",
    "    return line[bandit]\n",
    "\n",
    "def testplot(bandit_list):\n",
    "    counter = 1\n",
    "    T = 1000\n",
    "    #plt_sample = range(1,T+1,100)\n",
    "    plt_sample = np.logspace(1,np.log(T),num=10,base=2)\n",
    "    plt_sample = [int(np.ceil(i)) for i in plt_sample]\n",
    "    for bandit in bandit_list:\n",
    "        data = np.array(range(T))*counter\n",
    "        plt.plot(plt_sample,[data[i-1] for i in plt_sample],mark_up(bandit),label=label(bandit))\n",
    "        counter += 1\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.xlabel('Time', fontsize=15)\n",
    "    plt.ylabel('Average regret', fontsize=15)\n",
    "    plt.savefig('test.pdf')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testplot([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function LinUCB_N at 0x00000221AD410CA8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,LinUCB_N,Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], repeat = 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB, Lattimore,Lattimore_N,Optimal_LP], repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 4, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AD4100D8>\n",
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB, Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 4, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 4, numOfUsers = 10, numOfArticles = 5, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221ABA041F8>\n",
      "running <function Lattimore_N at 0x00000221ABA04B88>\n",
      "running <function Optimal_LP at 0x00000221AC2DEF78>\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZYAAAELCAYAAAD6AKALAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdd3iUZdbA4d+hlxBakBYwoMhavhUUaWtBRREbio210VQUsVdABcECdlBXRRARlGKHBWERRREEqSplKauUUIMJJAECKef743kTJn2STDKT5NzXNdfMPPO+M2cmMGeeLqqKMcYYEygVgh2AMcaYssUSizHGmICyxGKMMSagLLEYY4wJKEssxhhjAqpSsAMIBRERERoVFRXsMIwxplRZuXLlflVtkLXcEgsQFRXFihUrgh2GMcaUKiKyLadyawozxhgTUJZYjDHGBJQlFmOMMQFlicUYY0xAWed9HtLS0oiOjubQoUPBDsUUUuXKlTnhhBMIDw8PdijGlBuWWPKwf/9+RITWrVtToYJV7kobVeXIkSPs3LkTwJKLMSXEvi3zcODAARo2bGhJpZQSEWrUqEHTpk3Zt29fsMMxptywb8w8pKamUrly5WCHYYqoevXqJCcnBzsMY0KHKnz/PQwZUixPb4klHyIS7BBMEdnf0BhPbCy8/jqceipcdBG8+y7s3h3wl7HEYowxZZkq/Pwz9O4NTZvCww9DvXowaRLs3AmNGwf8JUs0sYjIByKyT0TW5vDYoyKiIhLh3RcRGSsiW0TkNxE5y+fY3iKy2bv09ik/W0R+984ZK/ZTtcAWLVpE69atgx2GMaao4uPhnXegTRvo3Bm++AL69oU1a2DJErj9dqhevVheuqRrLB8Cl2UtFJFmwCXAdp/i7kAr73IX8I53bD1gGNABaA8ME5G63jnveMemn5fttcqKqKgovv322wKd06VLF8aPH5+pTETYsmVLxv3zzjuPjRs3BiRGY0wQrF4NAwZAkyYwcCBUqADvvQe7dsG//gVnnlnsIZRoYlHVH4HYHB56HXgcUJ+yHsBH6iwF6ohIY6AbMF9VY1U1DpgPXOY9Fq6qP6uqAh8B1xTn+8nP7oTdXPDhBexJ3BPMMEJSSkpKsEMwpuw4fBg++AA6dICzzoLJk+HGG2HZMli1Cu66C2rVKrFwgt7HIiJXAztV9dcsDzUFdvjcj/bK8iqPzqE8t9e9S0RWiMiKmJiYIryD3I38cSQ/bf+JkT+MLJbnzyouLo4rr7ySBg0aULduXa688kqio91HMnToUBYtWsSgQYMICwtj0KBBnH/++QCceeaZhIWFMX36dBYuXEhkZGTGc0ZFRfHyyy/z97//nZo1a9K/f3/27t1L9+7dqVWrFl27diUuLi7j+JkzZ3L66adTp04dunTpwoYNGzI91+jRozOeKyUlhV27dnHdddfRoEEDWrRowdixY0vkszKmTFi3Du6/39VO+veHhAQYM8b1nXzwAbRvD0HoEQjqBEkRqQEMBS7N6eEcyrQQ5TlS1XHAOIB27drlepyvB+c+yJo9a/w5lKMpR/ll1y+kaRrvrnyX1XtWU6VilXzPa9OoDW9c9oZfr5FVWloaffv2ZcaMGaSmptKvXz8GDRrEV199xfPPP8/ixYu59dZbueOOOzLOERF+/fVXTj75ZAAWLlyY7Xk///xz5s+fT0pKCm3btmX16tVMmDCB0047je7duzN27FiGDRvGpk2b+Oc//8lXX31Fly5deP3117nqqqtYv349Vaq49z516lRmz55NREQEFSpU4KqrrqJHjx5MnTqV6OhounbtSuvWrenWrVuhPgNjyjxV+O47GDUKvv0WKleG66+Hu++G884LSiLJKtg1lpOAFsCvIrIViARWiUgjXI2jmc+xkcCufMojcygPim0Ht+Fa5NwM8G0Hcty2IKDq16/PddddR40aNahVqxZDhw7lhx9+KPLz3nfffTRs2JCmTZty3nnn0aFDB9q2bUvVqlW59tprWb16NQDTp0/niiuu4JJLLqFy5co8+uijHDlyhCVLlmQ81/3330+zZs2oXr06y5cvJyYmhmeeeYYqVarQsmVL7rzzTqZNm1bkmI0pc1JT4bPP4JxzoGtX+P13eOEFiI6GTz6B888PiaQCQa6xqOrvwAnp973k0k5V94vITGCQiEzDddQfVNXdIjIPeMGnw/5SYLCqxopIgoh0BJYBtwNvBjJef2sSuxN203JsS9SrMClKXFIc066fRqOwRoEMKZPDhw/z0EMPMXfu3IzmqYSEBFJTU6lYsWKhn7dhw4YZt6tXr57tfmJiIgC7du3ixBNPzHisQoUKNGvWLGNJFYBmzY7/Jti2bRu7du2iTp06GWWpqamcd955hY7VmDLn6FH46CN4+WXYvBlOPtl1xt9+O1SrFuzoclTSw42nAj8DrUUkWkT653H4HOAPYAvwPjAQQFVjgZHAcu8ywisDuAcY753zP+Cb4ngf+Rn540jSNC1TWaqmFntfy6uvvsrGjRtZtmwZ8fHx/PjjjwAZNafiHn3dpEkTtm07XjNTVXbs2EHTpse7unxjaNasGS1atODAgQMZl4SEBObMmVOscRpTKsTHw0svQVSU63wPD4cZM+C//3X3QzSpQAnXWFT1n/k8HuVzW4F7cznuA+CDHMpXAGcULcqi+zn6Z46lHstUdiz1GEuil+RyRuEkJyeTlJSUcT8uLo7q1atTp04dYmNjefbZZzMd37BhQ/74448cy9L7WIrixhtvZNSoUSxYsIDzzz+fMWPGULVqVTp37pzj8e3btyc8PJzRo0dz//33U6VKFTZs2MCRI0c455xzihyPMaXSnj2uA/6dd+DgQdfsNWWKmykfIk1d+Ql2H0uZtHrAanSYZrusHrA6oK9z+eWXU7169YzLgQMHOHLkCBEREXTs2JHLLss8jeeBBx7gs88+o27dutx///0ADB8+nN69e1OnTh1mzJhRpHhat27NlClTuO+++4iIiGDWrFnMmjUro+M+q4oVKzJr1izWrFlDixYtiIiI4I477uDgwYNFisOYUmnLFtcBHxUFo0fDpZfCihUwfz5cfHGpSSoAkt5MUp61a9dOV6xYka18w4YNnHrqqUGIyASa/S1NyFq1yiWSzz6DSpWgTx949FFo1SrYkeVLRFaqarus5bYfizHGBMPq1fDkk/Cf/7j+k8cegwceKJa1u0qaJRZjjClJaWnwyivw1FNQt66bj3L33VC7drAjCxhLLMYYU1Kio90qw999B9dd54YN168f7KgCzjrvjTGmJHz+Ofz97279rgkT4NNPy2RSAUssxhhTvBIT3Tpe11/vJjeuXg39+pWqUV4FZYnFGGOKy/Ll0LYtTJwIQ4fC4sWlYrRXUVliMcaYQEtNdet4de7slmRZuBCee84tGFkOWOe9McYE0rZtcNttsGgR3HST21feZz288sBqLCYT25rYmCKYNs3t0LhmjVs4curUcpdUwBJLqVUetybeunUrIsIVV1yRqfzWW29l+PDhwQnKGHALRvbuDf/8J5x2mksst91Wpjvo82KJpRg0auT+PWW9NCq+FfNLnaJsTbx06VIWL14cwGiMKYKff4Y2bdxCkcOGwY8/QsuWwY4qqCyxFIO9ewtWHijlZWvixx9/nKeeeipQH5sxhZOSAs8+63ZtVHV9KsOHu/W+yjn7BArgwQddDbcounTJ+/E2beCNwu1MXG62Jr733nsZO3Ys3377LV27di3ch2VMYaWmwvTpMGIEbNzomrzefLNMLclSVFZjKUPKy9bE1apVY+jQoVZrMSUrNdVtAXz66XDLLVClCnz5peukt6SSidVYCsDfmkRe/XU5VAgCpqxtTRwWFpZRvn79+kwx3Xnnnbz88svMmjWr0O/LGL9kraGccYZb4v7aa6GC/TbPiSWWMsR3a+JGjRqxZs0a2rZtW6JbE//+++8Z9/3dmnjz5s05Pl96wkq3devWjNuVK1dm2LBhPP3005x++ukBegfG+EhNdVsBjxjhtgM+4wy3vlfPnpZQ8lHSe95/ICL7RGStT9nLIvJfEflNRL4UkTo+jw0WkS0islFEuvmUX+aVbRGRJ33KW4jIMhHZLCLTRSTnrQuLmc8Per/KCyt9a+L0S1G2Jg6EG2+8kdmzZ7NgwQKSk5N59dVX/d6a+MiRI6SmprJ27VqWL1/u1+vddtttHD16lLlz5wYkfmMAl1CmTnWJ5OabXWf8p5/Cr7+69b4sqeSrpD+hD4HLspTNB85Q1b8Dm4DBACJyGtALON07518iUlFEKgJvA92B04B/escCjAZeV9VWQBzQv3jfTs727HGDRLJe9uwJ7OuU962JK1asyLPPPktsbGyR4jYGsIQSQCW+NbGIRAH/VtUzcnjsWuB6Vb1FRAYDqOqL3mPzgOHeocNVtZtXPtgrGwXEAI1UNUVEOvkelxfbmrjss7+lyVVqqksgI0bAhg2uc37YMLdfiiWTPOW2NXGofWr9gG+8202BHT6PRXtluZXXBw6oakqW8hyJyF0iskJEVsTExAQofGNMqZGa6pZg+b//czPmK1RwfSq//QY33GBJpQhC5pMTkaFACvBxelEOh2khynOkquNUtZ2qtmvQoEFBwzXGlGbLlkH79i6hiLhRX5ZQAiYkPkER6Q1cCdyix9vmooFmPodFArvyKN8P1BGRSlnKjTHGiYmBO+6Ajh1dp+eUKfD773DjjZZQAijon6SIXAY8AVytqod9HpoJ9BKRqiLSAmgF/AIsB1p5I8Cq4Dr4Z3oJ6Xvgeu/83sDXJfU+jDEhLDXVLV/fujVMmgSPPuqGEN9yiyWUYlCi81hEZCrQBYgQkWhgGG4UWFVgvjfHYamq3q2q60RkBrAe10R2r6qmes8zCJgHVAQ+UNV13ks8AUwTkeeA1cCEEntzxpjQ9MsvMHAgrFzp1lR66y3XQW+KTYkmFlX9Zw7FuX75q+rzwPM5lM8B5uRQ/gfQvigxGmPKiP37YcgQGD/eLS0+darbeKucLmVfkqwOaIwpW1JT4b33XLPXxInw8MNuKZZevSyplBBb0sUYU3YsX+6avVassGavILIai8mwfft2wsLCSE1NDfhzDx8+nFtvvTXgz2sMAH/9BQMGQIcOsHOnW4X4u+8sqQSJJZZS7sMPP+T//u//qFGjBo0aNeKee+7hwIEDfp2bdXvj5s2bk5iYWKSVkAsrp22T4fh2xGFhYYSFhREVFcWoUaNKPD4TotLSYNw4OOUUmDABHnrIjfZKn59igsISSyn26quv8sQTT/Dyyy9z8OBBli5dyrZt27jkkks4duxYsMMLqAMHDpCYmMjUqVMZMWKELTxpYNUqNx9lwAA3e37NGnj1VQgPD3Zk5Z4lllIqPj6eYcOG8eabb3LZZZdRuXJloqKimDFjBtu2bWPKlCkMHz6c66+/nptuuolatWpx1lln8euvvwJuZeDt27dz1VVXERYWxksvvZRRO0jfj75Lly489dRTdO7cmbCwMK666ir++usvbrnlFsLDwznnnHMyLWX/wAMP0KxZM8LDwzn77LNZtGhRwN93p06dOP3001m7dm3+B5uy6ehRePppN3N+xw74+GP4/nu3eKQJCX513ovIB8BIVf0zh8dOBIapar9ABxdyArE3cX783Jt4yZIlJCUl0bNnz0zlYWFhdO/enfnz59O6dWu+/vprpk6dypQpUxgzZgzXXHMNmzZtYvLkySxatIjx48dnbO/rmyTSTZs2jXnz5hEREUGnTp3o1KkT//rXv5g0aRL9+vXj2WefZeLEiQCcc845PPPMM9SuXZsxY8Zwww03sHXrVqpVq1b0zwW3v8uSJUtYt24dbdu2DchzmlJmxQro2xfWroU+feC116Bu3WBHZbLwt8bSB8htQa0I3Cx3U4L2799PREQElSpl/23QuHFj9u/fD8DZZ5/N9ddfT+XKlXn44YdJSkpi6dKlfr9O3759Oemkk6hduzbdu3fnpJNOomvXrlSqVIkbbrghY1tigFtvvZX69etTqVIlHnnkEY4ePcrGjRuL/maBiIgI6tWrxx133MGoUaO4+OKLA/K8ppQ4ehSGDnVNX7GxMHu2G0psSSUkFWS4cW4LOp6BW66+7PN3b+ISEBERwf79+0lJScmWXHbv3k1ERASQeSvgChUqEBkZya5d/i+h5u+2xOD6fMaPH8+uXbsQEeLj4zMSnK+7776bKVOmADBkyBCGDBmSbxz79+/PMYmacmDFClc7WbcO+vVz/Sg+21mb0JNrjUVEHhCRP0TkD1xS+Sr9vs9lF/ABMLukAjZOp06dqFq1Kl988UWm8kOHDvHNN99k/KLfseP4DgNpaWlER0fTpEkTILBbFS9atIjRo0czY8YM4uLiOHDgALVr1yan/X7effddEhMTSUxM9CupmHIqKQkGD3a1lIMH4Ztv3MgvSyohL6+msPXA58AXuCXpv/fu+14m4prJBhZrlCab2rVrM2zYMO677z7mzp1LcnIyW7du5YYbbiAyMpLbbrsNgJUrV/LFF1+QkpLCG2+8QdWqVenYsSMQ2G2JExISqFSpEg0aNCAlJYURI0YQHx9foOdISUnJtNVycnJyQGIzpdAvv8DZZ8OoUa62snYtXJZ181kTqnJNLKo6X1UfU9VHgWeBJ7z7vpehqjpZVY+WXMgm3eOPP84LL7zAo48+Snh4OB06dKBZs2YsWLCAqlWrAtCjRw+mT59O3bp1mTx5Ml988QWVK1cGYPDgwTz33HPUqVOHV155pUixdOvWje7du3PKKadw4oknUq1atUzNcP645557Mm213Ldv3yLFZEqhpCR48kno1Ani42HuXLfWV+3awY7MFECBtiYWkbq4PpVmwDeqGici1YBjqppWTDEWu7K6NfHw4cPZsmVLRn9GeVba/5blwrJlrnby3/+6PVNeecUSSogr0tbEIlJRRF7CbbL1AzAZaOE9/Dlu+XtjjCm4pCR4/HHo3BkOHYJ58+D99y2plGL+Djd+AbgTGAS0JPM2wF8DVwU4LmNMefDzz9C2Lbz8squlrF0Ll14a7KhMEfk7fvN24ElVnSgiWReS+h8u2ZgQM3z48GCHYEzOUlNh+HB44QWIjIT588GbqGtKP38TSx1cAslJFdxOjsYYk7/9++Hmm10y6dsXxoyBWrWCHZUJIH+bwtYCPXJ5rDuwKjDhhJ6CDG4woSktrdSOKyl7Vqxww4h//NH1o3zwgSWVMsjfGstzwOciUh34FDdhso2IXAsMAK4upviCqlq1avz111/Ur18/oJMJTclQVZKTk9m7dy81a9YMdjhmwgS4915o2BB++gnaZRtMZMoIvxKLqn4tIjcDLwHpi02OB3YCt6nqPH+ex1vM8kpgn6qe4ZXVA6YDUcBW4EZvGLMAY4DLgcNAH1Vd5Z3TG3jKe9rnVHWSV3428CFQHZgDPKBFqHJERkYSHR1NTEz5WLGmLKpUqRK1a9fOWOLGBEFSEtx3n5uPcsklbhMu+3uUaQWaxwIgIqfgFp6MBTYW5ItbRM4HEoGPfBLLS0Csqo4SkSeBuqr6hIhcDtyHSywdgDGq2sFLRCuAdria00rgbC8Z/QI8ACzFJZaxqvpNfnHlNo/FGFNE27bBddfBypVuEclnn4UgbCRnikeh57GISDUR2SQilwGo6iZVXaKq/y1obUBVf8QlJF89gEne7UnANT7lH6mzFKgjIo2BbsB8VY1V1ThgPnCZ91i4qv7sxfWRz3MZY0ra/PmuP2XzZvj6a3juOUsq5US+iUVVk3CjwoqrB7Shqu72Xms3cIJX3hTY4XNctFeWV3l0DuU5EpG7RGSFiKywpi5jAigtzQ0j7tYNGjd2HfZXl8luWJMLf0eFfQyU9MJNOfWWayHKc6Sq41S1naq2a9Agt61mjDEFcvAg9Ozpmr3++U9YuhRatQp2VKaE+TsqbDtwo4iswPVd7CXzl7aq6juFjGGviDRW1d1ec9Y+rzwatyZZukhgl1feJUv5Qq88MofjjTElYe1auPZa2LoVxo6FQYPARlOWS/4mlle968bAWTk8rkBhE8tM3A6Uo7zrr33KB4nINFzn/UEv+cwDXvAWxAS4FBisqrEikiAiHYFluNUC3ixkTMaYgpg61S3JEh7u9p8/99xgR2SCyN/hxv42meVJRKbiahsRIhKNW7xyFDBDRPrjakY3eIfPwY0I24IbbtzXiyVWREYCy73jRqhq+oCAezg+3Pgb72KMKS7JyfDoo66Gct55MH2661cx5VqBhxuXRTbc2JhC2LkTbroJFi+Ghx6C0aPB2+vHlA+5DTf2q8bizT/JTRoQj5vTYht+GVPWHTkCr70GL74Iqq4ZrFevYEdlQoi/fSwLydxZL2QfcZUkIuOBh1U1NQCxGWNCiSrMmOH2Ttm+3XXUv/wynHRSsCMzIcbfvpOuuP6Pd3H9Hu286/dwc0puBF7E7dkyIvBhGmOC6pdfXId8r15Qr57roP/iC0sqJkf+1lgGAZNUdXiW8nkiMhy3jtdVIlIJ6AMMDViExpjgiY6GIUNg8mS3eOT48W77YJtBb/Lgb43lUuCnXB5bDFzo3f4RNyTZGFOaHT7s1vVq3do1fz35JGzaBP37W1Ix+fK3xhKLWxr/2xweu5rj63/VAA4GIC5jTDCkpbnO+CefdLWVG25wo71atAh2ZKYU8TexvASMFZEoYBYQAzTALRSZvgoxuJrL8hzON8aEup9/dsOGly1zi0d+8ombm2JMAfk7QfItEdkJDAbe9s5LAdYAPVX1K+/QF4FjxRGoMaaYbN/uaihTp7rJjR9+CLfdBhUCMi/alEP+1lhQ1S+BL0WkAq62EqOqaVmO2R/g+IwxxSUxEV56yQ0ZBnj6aTeUOCwsuHGZUs/vxALg7erYFLc4ZCJwqDiCMsYUo/RJjY89Brt2wc03u8mOzZsHOzJTRvhd1xWRgbitiLcBi4DWXvkXIvJg8YRnjAmo1atdv8ktt7hmryVL4OOPLamYgPIrsYjIY8BrwPvARWTe+2QhcFPAIzPGBE5MDAwY4DrlN22CCRPcpMdOnYIdmSmD/G0Kuxd4RlVfEpGsg9g3AqcENixjTEAkJ8M778CwYa5P5cEH4ZlnoE6dYEdmyjB/E0sjYGUuj6UB1QITjjEmYBYsgAcegHXr4NJL4Y034NRTgx2VKQf87WPZAlyQy2PnA+sDE44xpsi2boXrroOuXd1KxF99BXPnWlIxJcbfGssbwL9E5BjwmVd2grc518O4xSeNMcF0+DCMGuWGD1eoAM8/Dw8/DNWsQcGULH8nSI73tgJ+BnjWK56D29lxuKp+UkzxGWPyk76c/WOPwY4dbvjw6NEQGRnsyEw5VZAJki+LyLtAJyACtz7Yz6pqa4MZEyy//gr33w8//ght2rhlWGy/eRNk+faxiEg1EfmPiHRR1QRV/Y+qfqKqcwOZVETkIRFZJyJrRWSq97otRGSZiGwWkekiUsU7tqp3f4v3eJTP8wz2yjeKSLdAxWdMSNm/HwYOhLPOcp3z774LK1ZYUjEhId/EoqpJwDlAsa2VLSJNgfuBdqp6hvdavYDRwOuq2gqIA/p7p/QH4lT1ZOB17zhE5DTvvNOBy3D9QrbGtyk7kpNh7Fho1QrGjYN774XNm90cFVvO3oQIf0eFzQSuKc5AcM1y1b3NwmoAu3GTMdMHC0zyiaGHdx/v8Yu95WZ6ANNU9aiq/okbzda+mOM2pmT85z9w5pluCPE557hmsLFjoW7dYEdmTCb+9rHMA14Wkca4Tvu9ZNnzXlXnFDYIVd0pIq/gtj8+AvwHN2/mgKqmeIdF49Ypw7ve4Z2bIiIHgfpe+VKfp/Y9x5jSafNmeOQRmDXLbQX89ddw1VUgkv+5xgSBv4llinfd07tkpRShqcwbcdYDaAEcAD4FuufyOpB5SRnfx3Irz+k17wLuAmhu6ySZUBQfD8895yY2VqvmViK+/36oWjXYkRmTJ38TS3FvH9cV+FNVY8AtbAl0BuqISCWv1hIJ7PKOj8atsBztNZ3Vxo1SSy9P53tOJqo6DhgH0K5duxyTjzFBkZbm9kQZPNit8dW3r5uT0qhRsCMzxi/+zmPZVsxxbAc6ikgNXFPYxcAK4HvgemAa0Bv42jt+pnf/Z+/x71RVRWQm8ImIvAY0AVoBvxRz7MYEzuLFrg9l5Uro3Blmz4Z27YIdlTEFEhJbxKnqMlwn/Crgd1xc44AngIdFZAuuD2WCd8oEoL5X/jDwpPc864AZuCVm5gL3qmpqCb4VYwonfWLjuefCnj1uPspPP1lSMaWSqForULt27XTFihXBDsOUR4cPuyVYRo92M+gfewyeeAJq1gx2ZMbkS0RWqmq2Xz8F2kHSGBMgqvDll/DQQ27P+RtvdJ3zJ54Y7MiMKbKQaAozplzZuRN69nQrENetCwsXwvTpllRMmWGJxZiSkpbmll457TS3jP1LL7llWC7IbUcKY0qngux5/3dvfa7/ichRETnLK39eRHKac2KMSbdxI3TpAvfc4zrkf//d9adUstZoU/b4u+d9d9xM+EbAR0Bln4ePAvcFPjRjyoBjx9wclL//HdauhQ8+gG+/hZNPDnZkxhQbf2ssLwIfquoFwPNZHlsDtAloVMaUBcuWwdlnw1NPwTXXwPr1brKjLcViyjh/E8vfgOne7azjk+OBegGLyJjSLjERHnwQOnWCuDi3ttf06TZz3pQb/jbw7gNa5vLY6biZ88aYuXPdEvbbt7v9Ul58EcLDgx2VMSXK3xrLNGCEiPjuIqQicgpudvzHAY/MmNIkJgZuvRW6d4caNdys+bfftqRiyiV/E8vTuLW7fuB47eRrYC3wG/BC4EMzphRQhSlT4NRT3b7zzzwDa9bAP/4R7MiMCRp/F6E8ClwpIhfjFohM3/N+garOL8b4jAld27a5Zq9586BjR3j/fTjjjGBHZUzQFWgQvaouABYUUyzGlB6ffQZ33AEpKW4Xx4EDbWtgYzx+JRYRyWsnrDQgXlXjAxOSMSHsyBF4+GE3g759e5g2DVoU93ZFxpQu/tZYtpLLTozpRGQ7MFZVXy9qUMaEpA0b4Kab3Kz5Rx91Ex+rVAl2VMaEHH8Ty83AaFxn/XXTJGgAACAASURBVEwgBmiA2074DFznfTvgJRHBkospU1Tdjo6DBrkRX3PmuNFfxpgc+ZtYugIzVTXr0i3vicibQGdVvV1EEoG7AUsspmxISHDre338MVx4oRsB1qRJsKMyJqT5O9z4Bo5vC5zVTFzNBeAbwNb+NmXD6tVuSZapU2HECJg/35KKMX7wN7EkAbkNzP+H9ziAAIeKGpQxQaUKb77phhAfPgzffw9PP22jvozxk79NYeOAp0WkPjCLzH0sd3N8YcrOwK+BDtKYEhMbC/36ufW9rrwSJk6EiIhgR2VMqeJXjUVVnwYeA64H5uGW0J8H9AQeU9Vh3qHTgX6FCURE6ojIZyLyXxHZICKdRKSeiMwXkc3edV3vWBGRsSKyRUR+S98bxnust3f8ZhHpXZhYTDm1eDG0aeM6519/HWbOtKRiTCH4vdGXN9IrEmiBq5m0ACJ9R4Cp6jpV3VrIWMYAc1X1b8CZwAbgSdzs/la4iZlPesd2B1p5l7uAdwBEpB4wDOgAtAeGpScjY3KVlgYvvOB2cqxSBZYscasT2/L2xhRKgbYmVtU0Vd2mqsu867RABCEi4cD5wATvdY6p6gFcU9sk77BJwDXe7R7AR+osBeqISGOgGzBfVWNVNQ6YD1wWiBhNGbVnD3TrBkOHwg03wKpVbodHY0yh+b2ki4jUwn2hnwJUy/q4qj5ehDha4vptJorImbimtgeAhqq623v+3SJygnd8U2CHz/nRXllu5Tm9n7twtR2aN89rYQFTZi1YADff7IYUv/8+9O9vtRRjAsDfJV1OAhYDNYCauCRQzzs/DjgIFCWxVALOAu5T1WUiMobjzV45hpRDmeZRnr1QdRxuUALt2rXLc1UBU8aowquvwhNPuFWJv/sOTj892FEZU2b42xT2Om7Z/Ia4L+/LgerArUAicFMR44gGolV1mXf/M1yi2es1ceFd7/M5vpnP+ZHArjzKjXEOH4ZbboHHHoOePWHpUksqxgSYv4mlPfAucNS7X0VVU1X1E+BVXMd7oanqHmCHiLT2ii4G1uMmX6aP7OrN8UmaM4HbvdFhHYGDXpPZPOBSEanrddpf6pUZA3/+CZ07u4UjX3zR7Z8SFhbsqIwpc/ztY6mGW8E4TURiAd/px2txo7iK6j7gYxGpAvwB9MUlvhki0h+3wdgN3rFzcLWmLcBh71hUNVZERgLLveNGqGpsAGIzpd2CBXDjjW4E2OzZttaXMcXI38SyieNLtawG7haROUAq0J8ANDep6hrcQpZZXZzDsQrcm8vzfAB8UNR4TBmh6uakPPaY60/56is4+eRgR2VMmeZvYpkGtAEm47YpngfE4/ZiqQT0KY7gjCmSw4fhrrvcApI9e7oVimvVCnZUxpR5/m5N/JrP7aUicgZufkh14DtVXVtM8RlTONu2wbXXuv3nn3sOhgyxocTGlJB8E4uIVAPeBCZ4kxFR1R3A+8UcmzGF8/33rj8lORlmzYIrrgh2RMaUK/mOClPVJKAXOUyKNCakqMKYMXDJJdCgAfzyiyUVY4LA3+HG3wEXFmcgxhTJkSPQu7db4+uqq9z8lFNOCXZUxpRL/nbevw2MF5GauKG+e8kyo11V1wc4NmP8s32765xfuRKefRaeegoqFGgZPGNMAPmbWOZ61w97F9+kIt592wXJlLwffnCLRyYluT1Urr462BEZU+75m1isGcyEFlV4+2146CE46SQ3P+Vvfwt2VMYY/B9u/ENxB2KM35KS4O67YdIk158yeTLUrh3sqIwxngI1RItIdxF5WkTGiUhzr+x8EWmS37nGBMSOHXDeeS6pDBvmaiqWVIwJKf4um98Qt/Dj2cBW3O6R7+LW7+oLJAH3FE+Ixnh8+1O++gp69Ah2RMaYHPhbY3kTCAP+5l18pzB/Sw7reRkTMKrw5pvQtSvUq+fmp1hSMSZk+dt5fxnQW1W3iEjW0V+57tJoTJFZf4oxpU5B+lhScymPAI4EIBZjMvPtTxk+3PpTjCkl/K2xLALuE5HZPmXpc1n64WbmGxM4Nj/FmFLL38TyBPATblOvL3FJ5U5vleMzgI7FE54pd1Thrbfg4YdtfooxpZRfTWHesvjtcPve98E1i/UEdgAdVHVTcQVoypGkJOjbF+6/Hy6/HJYts6RiTCnkb40FVd0C3FaMsZjybMcOt97XihWuP+Xpp229L2NKKX/nsTwLTFPVDcUcjymP0vtTjh61/hRjygB/fxIOANaKyO8iMkRETiqOYESkooisFpF/e/dbiMgyEdksItNFpIpXXtW7v8V7PMrnOQZ75RtFpFtxxGkCxHd+Sv36bn6KJRVjSj1/E0sT4BJgCfAgsElEVojII+lLuwTIA4BvrWg08LqqtgLigP5eeX8gTlVPBl73jkNETsNtSnY6bu7Nv3KYd2NCQVIS9OuXuT+ldetgR2WMCQB/O+/TVPU7VR0ANAYuB34DhgJ/ishPRQ1ERCKBK4Dx3n0BLgI+8w6ZBFzj3e7h3cd7/GLv+B64JrujqvonsAVoX9TYTIDt2QMXXggffujW+/rySwgPD3ZUxpgA8bvzPp2qpgLzRGQhMB94BegUgFjeAB4Hann36wMHVDXFu+87w78pbkQaqpoiIge945sCS32eM9dVAUTkLuAugObNA1npMnlatcotxxIbC599BtddF+yIjDEBVtDVjSuLyFUiMgXYh6s1rMf7gi4sEbkS2KeqK32LczhU83ksr3MyF6qOU9V2qtquQYMGBYrXFNL06XDuuW6015IlllSMKaP8HRV2GXATrikqHDdZcjDwqarGBCCOfwBXi8jlQDXvNd4A6ohIJa/WEgns8o6PBpoB0SJSCagNxPqUp/M9xwRLWho88ww8/7xLLJ9/DiecEOyojDHFxN8ayxzgVOBZoJmqXqCq/wpQUkFVB6tqpKpG4Trfv1PVW4Dvgeu9w3oDX3u3Z3r38R7/TlXVK+/ljRprAbQCfglEjKaQEhNdzeT556F/f1iwwJKKMWWcv30sLVV1a24PikhlVU0OTEiZPAFME5HngNXABK98AjBZRLbgaiq9AFR1nYjMwDXPpQD3en1CJhj+/NP1p6xfD2PHwqBBIDm1VhpjyhJxP/QLcaIbhXUh8E+gp6rWD2RgJaldu3a6YsWKYIdRtvzwg6uppKbCp5+6uSrGmDJFRFaqarus5QVeM0NEOojIG8BO3Kiwa4BpRQ/RlBnvvecSSYMGbtKjJRVjyhV/O+/PwNVMegFRwDGgCvAw8LbPkGBTniUnw0MPwdtvQ/fuMHWq7Z9iTDmUa41FRFp6y7f8DvwKPIqbFX87rlNcgNWWVAwAf/0F3bq5pPLoozBrliUVY8qpvGosW3BzQJbh1gr7XFXjAETEvjHMcevWuTW+oqPdbo+33x7siIwxQZRXH8s2XK3kDKAL0NmbM2LMcf/+N3TqBIcPuw57SyrGlAq7E3ZzwYcXsCdxT8CfO9fEoqotcBMXJwEXA7OAvSLyvne/cMPJTNlw7Bg8+6yrqZxyCixfDh1tI1FjSouRP47kp+0/MfKHkQF/7jxHhanqz6p6H269rW64CYrXcXxhyDtFJNtQM1PG/fADtGnjNuS65Rb48UeIjAx2VMaYfKSkpfBH3B9M/X0q41eNJ03TmLhmYsBrLX41balqGm5o8XwRuRu3unEv4FrgZhHZpKqnBjQyE3r274fHHnOrEkdFwezZbsl7Y0yJ252wm16f92L69dNpFNYoozw1LZVtB7exJXYLm//a7K5jN7M5djN/xv1JclrmueypmsrIH0by9hVvByy2Qk+QBBCRmrh5LL1U9aqARVXCbIJkPtLSXDJ57DGIj3fXTz0FNWoEOzJjSq3cEoM/Dicfpv/M/kxfO51zm5/L2Y3PZnOsSyJ/xP2RKXnUqFyDVvVacXK9k2lVrxURNSIY8t0QjqUeyzimeqXq/PHAHwWOI7cJkkXqjFfVQ8DH3sWURevWwT33wKJFbgHJd9+F008PdlTGlHq+fRy+tYWklCSi46PZcXAHO+J3ZL8dv4PYI7EZxy/avogVu1bQqn4rzjjhDK752zW0qteKVvVdMmkc1hjxWUpp4OyB2WIJdK3FRnmZnB0+DCNHwiuvuE24JkyAPn3ckvfGmALXOFLTUtl/eD97EvewPmZ9Rh/HeyvfY0vcFmIOxbAjfgf7D+/Pdm796vVpVrsZzWo3o3OzzqzatYqVu1eSoilUqViFPm368K8r/uVX3D9H/5yptgJwLPUYS6KX+PfG/VCkprCywprCsvjmG7j3XreIZJ8+8PLLEBER7KiMCaiiNEWB++X/3sr36H1mbx7p9Ah7Evew99Be9iTuyXR7b6K7jjkcQ5qm5fhc9arVo2OzjkTWinQJJNwlkcjwSCLDI6lR+Xiz8+6E3bQc25KklKSMssI2ZRVVsTSFmTJm50548EG3s+Pf/gYLF8IFFwQ7KmOKRW5NUeCao9ITxO6E3e468fj19oPb+W3vbwBMXDORiWsmZjq/asWqNAxrSKOwRjSv3Zz2TdvTKKwRDWs2pGrFqtz7zb2Zag1HUo4w4eoJfiWGkT+OzJagiqMDvigssRi3AvHbb7sO+eRkeO4510FfpUqwIzMmV4WpcRxNOcrOhJ38uufXjKaocavGsTtxNwePHmR3wm52J+7mQNKBbOcKwgk1T6BxrcbEHYmjAhVII42KUpGLWlzE0POGuuQR1pDaVWtn6tfwVdQ+jpJoyioqSyzl3YoVcPfdsHLl8bW+Tjop2FEZk6+sNY7EY4lEx0ezM34n0fHRxy8Jx8tiDmffmzAlLYVv//iW/2v4f5zW4DQuanERjcMa0yisEY1rNc643aBmAypVqJTRFJWGqzWkaio/bf+J1hGt/UpwRU0Mqwes9uu4YLI+FsppH0tioquhvPmm29FxzBi44QbbiMuUmILUOOKPxmeMjoqOj2Z9zHrGLBtDqqYiCGFVwkg4lpDtvIgaETSt1TSjryIyPJKalWvy5IInCz3cduDsgUxYPSHT+VUqVuGOtneETFNUSbE+FnPcggVwxx2wdSsMHAgvvGArEZsSl17jePr7p3m448OZhtamD6tNv44/Gp/r8whCVJ0obv37rUSGR2Ykkia1mlC9cvVsx5eHpqhgsxoL5ajGcvCg6zt5/31o1coNIT7vvGBHZUopf2och44dyjFhbI7dzA9bf0BzWHJQEBqGNaRZuBsVlXHtjZKqWrEq5394fqFHRbV9ry1r9qzJVt6mUZtS0cwUSkK6xiIizYCPgEZAGjBOVceISD1gOm5zsa3Ajaoa522LPAa3tMxhoI+qrvKeqzfwlPfUz6nqpJJ8LyFr9mwYMAB274bHH3frfFXP/mvOlB9FHW77zMJnWLRtEQNmDaDnqT3ZEb/DJY+E40kkLiku23kn1Dwh06imilKRC6Mu5JkLnqFZ7WY0qdWEKhVzHzgycPbAIo2KsuRR/EIisQApwCOqukpEagErRWQ+0AdYoKqjRORJ4EngCaA7brOxVkAH4B2gg5eIhgHtcKsvrxSRmen7yJRLf/3lhhBPmeJmzH/5JZxzTrCjMiEgr+G2h5MPZ3R+59Q0tf3g9oyRUzM3zWTmppkANKjRgMjwSFrUbcH5J56frcbRtFZTYo/E0nJsy4zaSqqmsnjHYlrVb1Uind+m+IVEYlHV3cBu73aCiGzArajcA7cXDLjl+xfiEksP4CN17XhLRaSOiDT2jp2vqrEAXnK6DJhaYm8mlHz+uetDiY2FZ56BIUOgatVgR2UCpLA1jsRjiazevZoJqydkDLdNOJZA7JHYjOThu2RIuogaEUSGR3Ji7RNJTUsl4WgCqZpKpQqVuOn0mxh/9XiqVaqW7+sXdR6G1ThCX0gkFl8iEgW0xe1c2dBLOqjqbhE5wTusKbDD57Roryy38pxe5y7gLoDmzZsH7g2Egr173cz5zz+Hs86C//wHzjwz2FGZAMta41BVYo/EuiG3CceH3O6M35lpyO3BowczPU9KWgoz1s3gtAancWLtEzm32bkZI6jS+zWa1mqa0RGePtw2VVMzzv9iwxe8cukrVuMwQIglFhEJAz4HHlTV+NwmGOF2tsxK8yjPXqg6DhgHrvO+4NGGIFX4+GN44AE4dAhefNHtP18ppP7MxlOQGkdSShK7E3azK2EXuxJ2sWH/Bt5f+T5pmsa7K99l9ubZ7D20N1OHNkAFqUCjsEZEhkdySv1TuKjFRYRXDeelxS9lWgG3glRgzi1zSmTmt9U4yr6Q+cYRkcq4pPKxqn7hFe8VkcZebaUxsM8rjwaa+ZweCezyyrtkKV9YnHGHjOhoN9Fx9my3VfAHH7hlWUyxKWrnd3qN44n5TzCo/aCMpLEzYWfG7fTLX0f+yvV5VJXKFStzX/v7MobaNg13143CGlGpQub/5gNnD8w2K9yG25YfjRq5Ro2sGjaEPQHa7yskhht7o7wmAbGq+qBP+cvAXz6d9/VU9XERuQIYhBsV1gEYq6rtvc77lcBZ3lOsAs5O73PJTakebqwK48e7mklysqulDBoEFSsGO7IyL30RwrvPvjvbF3J6s5RvotgZ7yWMxF1sjdvKb/t+y/F5K0pFGoU1okmtJjSp1YSmtZoevx3elMoVKnP5J5fbcNtyqqiJIa850AVNByE93Bj4B3Ab8LuIpP+LHwKMAmaISH9gO3CD99gcXFLZghtu3BdAVWNFZCSw3DtuRH5JpVT780+480434fHCC938FFuOxW+FrXEcTj6cqfP7/VXvk5yazMFjB48nj4RdHE09mu3ciBoRNKnVhLikOCpIBdLUrTV16UmXMvLCkTSp1YQTap5AxQq5/zCw4bbBVdQv9qKen9O5uZWrwrFjrmU8/VISQiKxqOpP5Nw/AnBxDscrcG8uz/UB8EHgogtB6bWUhx5y+6O8956bSW97pRRI1s7v1LRU9h3al1HL2Bm/0117t9PLsy5QmJyWzMQ1E2lZryVNajWhc7PO2WobTcOb0jisMVUrVT2+1pQeX2tq4daFNA1vap3fJaAkv9gLev6vv7qtkI4ccdfpF9/7eWnTJnMSOXTIrTFb0kIisZgC2LPHJZHZs+Gii2DiRChro9r8VJAaR/qqtukjpTbEbGDcynGkaRrvrHiHL//7JfsO7csY6ZSuglSgcVhjmtRqQqv6regS1YVaVWrx6s+vZur8rlyxMj/0+cE6v/0Q6r/4VY9/kWf9ks7vF/9ddx1PBFkv6eV5adMm//jz0rw51KzpLmFhx2/7Xm6+uWiv4Q9LLKXJZ5+5DvpDh9yikYMGletaSnqN45nvn+GRTo8cH16bkGV121xWtfUVXjWcvm36ZtQumtZqStPwpjSs2TBbs1Rp7/wO9S/2vKjmff6cOe6/R3pSyOk6L2Fh7pjCdj3PmuUWtKheHWrUcNe1a7vPLL184sTcz//8c3de+rlZb1evnvduFjNn5h9jSSSWkOi8D7aQ77yPi4P77nNDidu1g8mTy8SIL39qHFn3/06/3vTXJhZuXZjjWlPgtnLNGB1VKzLT6rZVK1al28fdgtb5Hewv9qJ23uZ1/vLl7ld5UtLxX+pZbw8Zkvv5F13kjkm/pJ/jeynMV1bVqu7Xeo0abgBlbh56KOdf+enn1qwJHTvmfn5RP7+SOD+Qo8Jy67y3xEKIJ5b586FvX/cXf/pp97+ycuVgRxUQd//7bsatHMc1f7uGm06/KSNxbI/fnpFA9h3al+28iBoRGaOuFKWiVKRLVBeeOv+pbJP5clKj7kGOHMi+mnP1OvEcjgvPN+5Q/mLftAmOHs3+Zex7ufPO3M+/6abMiSCn5BBXjAsknXsuVKuW+VK9eub7I0fmfv7SpZmTQPovft9BksH+Yg+lxFBUlljyEJKJ5fBheOIJeOstVzuZPNnVVkJIXjWO9C/+9HWldhx01+lJ48+4P9mVuCvbc9aqUovmtZsf3/fb2/vbdw/wqMiqxOzLPmqqwQmp7Nub/zDr4vxi2Lcv5/Z138vtt+d+/u23Z/6VntPtnTvzj7GwWrU63mSTfkn/ck+/vPVW7ufPnJnzOb73q+Wx6kt5+GIPpcRQVJZY8hByieWXX+C229zPzwcfdPulFMNKxEWZ4Hck+Qj9Z/Zn2tppdInqwgUnXuASSHoiid/B4eTMDdpVKlahWXgztj/9C8nx9bI95wkN09i7J/8+o4J8MfgOt0xvZ8+rFfGFFzKPxsnp8ssv+YZYaFFROf9S9739QR5jHidPzv6LP+ulWbPczy8NX+zBTgzmOEsseQiZxJKc7Or5L7wATZrAhx+6RudiktsEvzRNY2/iXlfD8L3EH6955NQZ3jisMc1qN3M1jnB37Xu7Qc0GVJAKeX4x7NzpNrfM6zJ0aO7nn3FG9g7btLTcj8+JSOZmlKyXuXNzP/fNN7P/4s/6y/2UU3I/vzR8MQf7i90SQ+gI9QmSZv16V0tZtcq1h4wdW2y7OqampbJy98pMq9vGHI4h5nBMRrOV71BagLAqYRmJYv0TCyCHPoq0hrAsy3/s1FTYtQu2/AoLtsG2bXnH1jTHJUP916pV9jb2rNe33JL7+UlJbtRNXl+eeT02aFDhYy8pDRvm/sVcEucX9cvfkkfosxoLQa6xpKW5ocODB0OtWm6yY8+efp2aV1NWalqq26nvr81sid3C5tjNbI51t/+I+yPbcNealWvSplGbjOSR9VK7au2MIbZ5fbE+/bRLHumX6GhISfH/43j3XTfkM6+LtdHbL3YTGqzGEoq2bYM+fWDhQrjqKrcki78/+4ARP4xg0bZF3DXrLrqf3D1TAsmaPKpXqs7J9U7m1IhT2fbUMjiQefTTIWDTCan8lKXzOzERtv0PlmyDrVvzr3E8/7xrxTvxROjc2V37Xpo3d8khNwMG+P32C81+sRtTvKzGQpBqLB9/7DbhUnU1lj598v4p7Ik7Ese8/83j03Wf8sV/v8j0WHryOLneybSq18pd129Fq3qtaFyrMRXEdYzn9TIPPeSSR3oS+SvLorpVqrjO8NwcO5b/aOhg/+I3xgSG1VhCxYEDbhOuTz6Bf/zDDeNp0SLXw1WV9THrmb15NrM3z2bx9sWkvhQNh3plOza8ofLbnszf2gkJbq3KlVvd9dateYf37rtuZNKJJ0L79sdrGulljRrlvXCyP1Nsgv2L3xhTvCyxlKRFi+DWW93QpxEj2D2oD72+vpXpDTL3kSSlJLFw60L+venfzN48m60HtgJuZveT5z7J88NyHhq8d6/w6KMueaQnkdgsazvXqJF3iIcO+VVxKhJLDMaUbZZYSkJyMgwfDqNGudrJ4sXQoQMjZw/MWF13yHlDMmol3/7xLYeTD1O9UnW6tuzK4HMH063l5STti2RN9pVEMnnrLVe7aNHC1ThatDh+PyoKIiLyXl7Mn6RS1BqHMaZssz4WirmPZfNmN751+XLo1w/eeINGrWrlvJBezT2c+FxHLo28jlNSrqdSzNms/70Kv/4Kv/+e/8qo4Ib35rcuZSA3+jHGlF/Wx1LSVN0U6QcecD3en34K119PwtGE3FdxPdSISm/9yfv/O/7NX7euW0p7wAA480x3OeusXM7Hv8WOrcZhjClOlliKw19/uZX+vvzSzZyfNInVFWN47993M2XNdCD3VfzathX69j2eRCIjA9/nYX0cxpjiZIkl0L79Fnr3hpgYjr74HJO7NuCdr3ux6qd6VNh4A5U2v5Ln6Z9+mv9LWI3DGBPKLLEEytGjbkn7114j6eQWjB55A6NW/4+kyadQYct/4FgNatVJo0fPCnz0UdFeymocxphQViYTi4hcBowBKgLjVXVUIJ8/6wS901jHJ9zMmfzG5NYdGJD8OEeGXgGpVanf4BjX963MdddBly4VqFyZIicWY4wJZWUusYhIReBt4BIgGlguIjNVdX2gXuN4UlHu5W1e5jESqMWVzGL2xiup3+Qg/QYpN98IHTtWydahbk1ZxpiyrMwlFqA9sEVV/wAQkWlADyBgiQWgEsl8xTVcwRzm0J2+TGQfDVm9WjnzzNp5drhbU5Yxpiwri4mlKbDD53400CHrQSJyF3AXQPPmzQv8IilUZiOt+YbuvM29gMskbdoU87R1Y4wJcWUxseT0zZ5t2p+qjgPGgZsgWZgXeoTXCnOaMcaUaX5Mpyt1ogHfzVcjgeybqxtjjCkWZTGxLAdaiUgLEakC9AJmBvIFKoXvL1C5McaUJ2WuKUxVU0RkEDAPN9z4A1VdF8jXSD4YkcsjuZUbY0z5UeYSC4CqzgHmBDsOY4wpj8piU5gxxpggssRijDEmoCyxGGOMCShLLMYYYwLKdpAERCQG2FbI0yOA8jzO2N6/vX97/+XXiaraIGuhJZYiEpEVOW3NWV7Y+7f3b++//L7/3FhTmDHGmICyxGKMMSagLLEU3bhgBxBk9v7LN3v/JhvrYzHGGBNQVmMxxhgTUJZYjDHGBJQllkISkctEZKOIbBGRJ4MdT6CISDMR+V5ENojIOhF5wCuvJyLzRWSzd13XKxcRGet9Dr+JyFk+z9XbO36ziPQO1nsqDBGpKCKrReTf3v0WIrLMey/TvS0ZEJGq3v0t3uNRPs8x2CvfKCLdgvNOCk5E6ojIZyLyX+/fQafy9PcXkYe8f/trRWSqiFQrT3//gFBVuxTwgluO/39AS6AK8CtwWrDjCtB7awyc5d2uBWwCTgNeAp70yp8ERnu3Lwe+we3c2RFY5pXXA/7wrut6t+sG+/0V4HN4GPgE+Ld3fwbQy7v9LnCPd3sg8K53uxcw3bt9mvfvoirQwvv3UjHY78vP9z4JuMO7XQWoU17+/ritzf8Eqvv83fuUp79/IC5WYymc9sAWVf1DVY8B04AeQY4pIFR1t6qu8m4nABtw/9l64L5w8K6v8W73AD5SZylQR0QaA92A+aoaq6pxwHzgshJ8K4UmIpHAFcB4774AFwGfeYdkff/pn8tnwMXe8T2Aaap6WT47NAAABHBJREFUVFX/BLbg/t2ENBEJB84HJgCo6jFVPUA5+vvjthOpLiKVgBrAbsrJ3z9QLLEUTlNgh8/9aK+sTPGq9W2BZUBDVd0NLvkAJ3iH5fZZlObP6A3gcSDNu18fOKCqKd593/eS8T69xw96x5fW998SiAEmek2B40WkJuXk76+qO4FXgO24hHIQWEn5+fsHhCWWwpEcysrUuG0RCQM+Bx5U1fi8Ds2hTPMoD2kiciWwT1VX+hbncKjm81ipfP+4X+tnAe+oalvgEK7pKzdl6v17fUc9cM1XTYCaQPccDi2rf/+AsMRSONFAM5/7kcCuIMUScCJSGZdUPlbVL7zivV4TB971Pq88t8+itH5G/wCuFpGtuCbOi3A1mDpe0whkfi8Z79N7vDYQS+l9/9FAtKou8+5/hks05eXv3xX4U1VjVDUZ+ALoTPn5+weEJZbCWQ608kaKVMF12s0MckwB4bUPTwA2qOprPg/NBNJH9vQGvvYpv90bHdQROOg1lcwDLhWRut6vwEu9spCmqoNVNVJVo3B/1+9U9Rbge+B677Cs7z/9c7neO1698l7eqKEWQCvglxJ6G4WmqnuAHSLS2iu6GFhPOfn745rAOopIDe//Qvr7Lxd//4AJ9uiB0nrBjYbZhBvtMTTY8QTwfZ2Lq7L/BqzxLpfj2o0XAJu963re8QK87X0OvwPtfJ6rH67TcgvQN9jvrRCfRReOjwprifti2AJ8ClT1yqt597d4j7f0OX+o97lsBLoH+/0U4H23AVZ4/wa+wo3qKjd/f+BZ4L/AWmAybmRXufn7B+JiS7oYY4wJKGsKM8YYE1CWWIwxxgSUJRZjjDEBZYnFGGNMQFliMcYYE1CWWIwJMBFRPy5dRKSPdzss2DEbE0g23NiYAPMmCqarDnwHPAfM9ilfj5sfcRLwi6qmYUwZUSn/Q4wxBaFulV8gY801gP/5lvuIKZmojCk51hRmTJBkbQoTkSjvfi8RmSgi8SISLSK3eo8/LiK7RCRGREaLSIUsz3eGiMwWkQTv8qmINArGezPlmyUWY0LPaNyS7dcBi4BJIvIqbj+Pfhxf1v/G9BNE5GRgMW6Jkdtwm1OdDszy1rwypsRYU5gxoec7VR0CICLLcIsbXg38TVVTgbki0gO4FrcCM8AwYA9uTapj3rm/4da8upzM/TvGFCursRgTehak31C3F04M8IOXVNJtIfPGUV2BL4E0EankLeH+J/D/7d29TQNBEAbQ7zIKcEZGTOjADVATKXUgC9EEcmTJDdAAEQUgRIRkE6yDTYwF2fhH5/ekC/Y2mezT3Gpv3pNMD14x7BAscH6+9tabf95d7awnSe6T/Ow9N/k9FwQOzqcwGIfP9I5l/sfex5Fr4cIJFhiHZZLbJK/N5TROTLDAODykD5p6GYbhKb1LuU5yl+S5tbY6XWlcGmcsMAKttbcksyTfSR6TLNInIa7TD/rhaPzSBYBSOhYASgkWAEoJFgBKCRYASgkWAEoJFgBKCRYASgkWAEptAeXYitoqolvnAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([Lattimore,Lattimore_N,Optimal_LP], dim = 2, numOfUsers = 10, numOfArticles = 10, er = 0.5, repeat = 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-54-0fdec5ca773b>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0mtestbed\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mLinUCB\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mLattimore\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mOptimal_LP\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1000000\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-45-52a35fdb4ac9>\u001b[0m in \u001b[0;36mtestbed\u001b[1;34m(bandit_list, T, dim, numOfUsers, numOfArticles, er, repeat, display_dist, display_On)\u001b[0m\n\u001b[0;32m     19\u001b[0m             \u001b[1;32mif\u001b[0m \u001b[0mrun\u001b[0m\u001b[1;33m%\u001b[0m\u001b[0mdisplay_dist\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m \u001b[1;32mand\u001b[0m \u001b[0mdisplay_On\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     20\u001b[0m                 \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'running round '\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mstr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m'\\n'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 21\u001b[1;33m             \u001b[0mpayoff\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbandit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmyEnvironment\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mT\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfUsers\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnumOfArticles\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mneighbors\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcontext\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     22\u001b[0m             \u001b[1;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mT\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     23\u001b[0m                 \u001b[0mavg_regret\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0moptPayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpayoff\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mt\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[0mrepeat\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-2-fdd9b493acee>\u001b[0m in \u001b[0;36mLinUCB\u001b[1;34m(myEnvironment, T, dim, numOfUsers, numOfArticles, neighbors, context)\u001b[0m\n\u001b[0;32m     14\u001b[0m                 \u001b[0mp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranspose\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     15\u001b[0m                 \u001b[0mucb\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mp\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msqrt\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mmatrixA_inv\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mx\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 16\u001b[1;33m             \u001b[0maction\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0margmax\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mucb\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     17\u001b[0m             \u001b[0mrew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mmyEnvironment\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfeedback\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maction\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     18\u001b[0m             \u001b[0mmatrixA\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0muser\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mcontext\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0maction\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mdim\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<__array_function__ internals>\u001b[0m in \u001b[0;36margmax\u001b[1;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36margmax\u001b[1;34m(a, axis, out)\u001b[0m\n\u001b[0;32m   1184\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1185\u001b[0m     \"\"\"\n\u001b[1;32m-> 1186\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapfunc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'argmax'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mout\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mout\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   1187\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1188\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapfunc\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     56\u001b[0m     \u001b[0mbound\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     57\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mbound\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 58\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0m_wrapit\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     59\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     60\u001b[0m     \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\fromnumeric.py\u001b[0m in \u001b[0;36m_wrapit\u001b[1;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[0;32m     45\u001b[0m     \u001b[1;32mexcept\u001b[0m \u001b[0mAttributeError\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     46\u001b[0m         \u001b[0mwrap\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 47\u001b[1;33m     \u001b[0mresult\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0masarray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmethod\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     48\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mwrap\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     49\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0misinstance\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mresult\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmu\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mndarray\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\numpy\\core\\_asarray.py\u001b[0m in \u001b[0;36masarray\u001b[1;34m(a, dtype, order)\u001b[0m\n\u001b[0;32m     83\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     84\u001b[0m     \"\"\"\n\u001b[1;32m---> 85\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcopy\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mFalse\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0morder\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0morder\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     86\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     87\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=1000000, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function LinUCB at 0x00000221AB8D9C18>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Lattimore at 0x00000221AB8F4DC8>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "running <function Optimal_LP at 0x00000221AB938E58>\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAD8CAYAAACVZ8iyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAf5klEQVR4nO3deZhU9Z3v8fe3V/Z9EYGwaLugUcQO4jbjDpoFk+iNJlH0ckNidBKf5M6NJrnXidGZmCfGiTPRDAoRMyZINImM4sIYjRoVaRRlE2kBoQWh2aGB3up7/6hfk7KppquXqlPV9Xk9T1mnfud3zvn+7If6VJ1z6hxzd0REJL8VRF2AiIhET2EgIiIKAxERURiIiAgKAxERQWEgIiJAUdQFtNegQYN89OjRUZchIpJTlixZss3dBzdvz9kwGD16NBUVFVGXISKSU8zsg2Tt2k0kIiIKAxERURiIiAgKAxERQWEgIiIoDEREBIWBiEjOWP3RXma9so7ahsZOX3fO/s5ARCTfTP7XlwC4euLITl+3vhmIiOSYHiWd/zleYSAiIgoDEZFcUFPbkNb1KwxERHLAw68lvaRQp2k1DMysm5m9YWZvm9kKM/tRaB9jZovMbI2ZPWpmJaG9NLyuDPNHJ6zr1tC+2swmJ7RPCW2VZnZL5w9TRCS33fPf7wFw9cRPpGX9qXwzqAUucPdTgfHAFDObBNwF3OPuZcBOYHroPx3Y6e7HAveEfpjZOOAq4CRgCnCfmRWaWSHwS+BSYBxwdegrIiJBXUMMgBvPPyYt6281DDxuX3hZHB4OXAA8FtrnAJeH6anhNWH+hWZmoX2uu9e6+zqgEpgYHpXuvtbd64C5oa+IiDQzon+PtKw3pWMG4RP8UmArsBB4H9jl7k1HNKqA4WF6OLARIMzfDQxMbG+2TEvtyeqYYWYVZlZRXV2dSukiIpKClMLA3RvdfTwwgvgn+ROTdQvP1sK8trYnq2Omu5e7e/ngwYfdqEdEpEtK95lE0Mazidx9F/AiMAnoZ2ZNv3wYAWwK01XASIAwvy+wI7G92TIttYuICOk/kwhSO5tosJn1C9PdgYuAVcALwBWh2zTgiTA9P7wmzP+zu3tovyqcbTQGKAPeABYDZeHspBLiB5nnd8bgRES6gn89dCZR51+Gokkqv2keBswJZ/0UAPPc/UkzWwnMNbM7gLeAWaH/LOA3ZlZJ/BvBVQDuvsLM5gErgQbgRndvBDCzm4BngUJgtruv6LQRiojkuNpDZxIdm7ZttBoG7v4OcFqS9rXEjx80bz8IXNnCuu4E7kzSvgBYkEK9IiJ5K11nEoF+gSwiIigMRESy2t6D9QAcO6RXWrejMBARyWIPvLwOgHOOHZTW7SgMRESy2L3PrwFg5ID0HS8AhYGISE649sxRaV2/wkBEJAcUF6b37VphICKSpWKxpFfmSQuFgYhIlnr3o71A+g8eg8JARCRrff+Py4D0Hy8AhYGISNZaunEXABNG9U/7thQGIiJZblCv0rRvQ2EgIiIKAxGRbLRuWw0A5x2fmRt5KQxERLJQ5db4reevPD199zBIpDAQEclC71fHw+CsYwZmZHsKAxGRLPSTp98FoH/PkoxsT2EgIiIKAxGRbNPQGL/NZSZOKW2iMBARyTKV4XjBDz59Qsa2qTAQEckyKz7cA8DJR/fN2DYVBiIiWeZ/P/Y2AGMHp/dWl4kUBiIiWcbDlasLCyxj21QYiIhkkUzewyBRq2FgZiPN7AUzW2VmK8zs26H9n8zsQzNbGh6XJSxzq5lVmtlqM5uc0D4ltFWa2S0J7WPMbJGZrTGzR80sMyfWiohkmUcrNgLQu1tRRrebyjeDBuC77n4iMAm40czGhXn3uPv48FgAEOZdBZwETAHuM7NCMysEfglcCowDrk5Yz11hXWXATmB6J41PRCSn/Oa1DwC44bxjMrrdVsPA3Te7+5thei+wChh+hEWmAnPdvdbd1wGVwMTwqHT3te5eB8wFppqZARcAj4Xl5wCXt3dAIiK5bOXm+JlEXzt3bEa326ZjBmY2GjgNWBSabjKzd8xstpk13X1hOLAxYbGq0NZS+0Bgl7s3NGtPtv0ZZlZhZhXV1dVtKV1EJKcUF2b2kG7KWzOzXsDjwM3uvge4HzgGGA9sBu5u6ppkcW9H++GN7jPdvdzdywcPzsxlXUVEMqWuIRbZtlM6QmFmxcSD4BF3/wOAu29JmP8A8GR4WQUkXnN1BLApTCdr3wb0M7Oi8O0gsb+ISN6Y+dL7kW07lbOJDJgFrHL3nye0D0vo9nlgeZieD1xlZqVmNgYoA94AFgNl4cyhEuIHmee7uwMvAFeE5acBT3RsWCIiuednz70HwDczfPAYUvtmcDZwDbDMzJaGtu8TPxtoPPFdOuuBrwO4+wozmwesJH4m0o3u3ghgZjcBzwKFwGx3XxHW9z1grpndAbxFPHxERPLSty8qy/g2Ww0Dd3+F5Pv1FxxhmTuBO5O0L0i2nLuvJX62kYhI3istKsz4NvULZBGRLNB02eqoKAxERLLA+u01ANwcwS4iUBiIiGSFZ5Z/BMCFJwyNZPsKAxGRLPCX9+I/pD3+qN6RbF9hICKSBRav3wlASVE0b8sKAxGRiEV12epECgMRkYitCwePrztrdGQ1KAxERCLWdPD4c+OPjqwGhYGISMT+e1X8Um8nH903shoUBiIiEXtrwy4guoPHoDAQEYlUYzh4XFSQ7Ko/maMwEBGJ0JqtewH46RWnRFqHwkBEJEKPL6kCYMIn+rfSM70UBiIiEXrg5XUAjBrYI9I6FAYiIlkgfh+x6CgMREQisnXPwahLOERhICISkWdWxH9sNmtaecSVKAxERCKzYft+AM4pGxRxJQoDEZHIPPhK/OBxFLe5bE5hICISgaYrlXYvjj4IQGEgIhKJtdviVyrNhl1EoDAQEYnEzJfeB+D6s0dHW0jQahiY2Ugze8HMVpnZCjP7dmgfYGYLzWxNeO4f2s3M7jWzSjN7x8wmJKxrWui/xsymJbSfbmbLwjL3WtQn3IqIpNm8ivgvj8tHDYi4krhUvhk0AN919xOBScCNZjYOuAV43t3LgOfDa4BLgbLwmAHcD/HwAG4DzgAmArc1BUjoMyNhuSkdH5qISPaL8kqliVqtwt03u/ubYXovsAoYDkwF5oRuc4DLw/RU4GGPex3oZ2bDgMnAQnff4e47gYXAlDCvj7u/5u4OPJywLhGRLqehMRZ1CYdpUySZ2WjgNGARMNTdN0M8MIAhodtwYGPCYlWh7UjtVUnaRUS6pJWb9wBw80VlEVfyNymHgZn1Ah4Hbnb3PUfqmqTN29GerIYZZlZhZhXV1dWtlSwikpUWr98JwJc+NTLiSv4mpTAws2LiQfCIu/8hNG8Ju3gIz1tDexWQOMIRwKZW2kckaT+Mu89093J3Lx88eHAqpYuIZJ0fP7kSgGF9u0dcyd+kcjaRAbOAVe7+84RZ84GmM4KmAU8ktF8bziqaBOwOu5GeBS4xs/7hwPElwLNh3l4zmxS2dW3CukREupT4oVH4xIBoL1ndXFEKfc4GrgGWmdnS0PZ94CfAPDObDmwArgzzFgCXAZXAfuB6AHffYWY/BhaHfre7+44wfQPwENAdeDo8RES6nKqdBwD4X+eOibiSj2s1DNz9FZLv1we4MEl/B25sYV2zgdlJ2iuAk1urRUQk190edhF9cnjfiCv5uOw4wVVEJE8sXLkFUBiIiAhQVJhdb7/ZVY2ISBe2rGp31CW0SGEgIpIhV/zqVQDOHDsw4koOpzAQEcmQ2ob4ZSju+8qEVnpmnsJARCTD+vcsibqEwygMREQy4MNd8d8XFBZk5xX6FQYiIhnw8GvrAZh5zemR1tEShYGISAZUbtkHwPnHD2mlZzQUBiIiadbQGKPig51ccfoICrSbSEQkP71dtYvdB+qz9lsBKAxERNLuxdXVFBYY55QNirqUFqVy1VIREemAf/tzJQB9uxdHXEnL9M1ARCSNmi5BMWpgdt2/oDmFgYhIGt3+5AoAZl5THnElR6YwEBFJo6b7HR9/VO+IKzkyhYGISJq8uHpr652yhMJARCRNrvt1/C6/v77+UxFX0jqFgYhImmXz7wuaKAxERNKgem8tAN+64NiIK0mNwkBEJA2eW/kRAFNOHhZxJalRGIiIpMEP/rgcgBOHZfdZRE0UBiIinWzX/rpD02bZeWG65loNAzObbWZbzWx5Qts/mdmHZrY0PC5LmHermVWa2Wozm5zQPiW0VZrZLQntY8xskZmtMbNHzSz7bgEkItIGP/xT/O3y9qknRVxJ6lL5ZvAQMCVJ+z3uPj48FgCY2TjgKuCksMx9ZlZoZoXAL4FLgXHA1aEvwF1hXWXATmB6RwYkIhK1J9/ZDMA1k0ZFXEnqWg0Dd38J2JHi+qYCc9291t3XAZXAxPCodPe17l4HzAWmWvz70wXAY2H5OcDlbRyDiEjWWP3RXgB6lRblzC4i6Ngxg5vM7J2wG6l/aBsObEzoUxXaWmofCOxy94Zm7UmZ2QwzqzCziurq6g6ULiKSHnc8tRKAx284K+JK2qa9YXA/cAwwHtgM3B3ak8Wgt6M9KXef6e7l7l4+ePDgtlUsIpJm7s7La7YB2X8toubadT8Dd9/SNG1mDwBPhpdVwMiEriOATWE6Wfs2oJ+ZFYVvB4n9RURyytKNuwD42ZWnRlxJ27Xrm4GZJf6K4vNA05lG84GrzKzUzMYAZcAbwGKgLJw5VEL8IPN8d3fgBeCKsPw04In21CQiErXP3/cqAJecNDTiStqu1W8GZvY74DxgkJlVAbcB55nZeOK7dNYDXwdw9xVmNg9YCTQAN7p7Y1jPTcCzQCEw291XhE18D5hrZncAbwGzOm10IiIZUtcQOzTdp1v23tGsJa2GgbtfnaS5xTdsd78TuDNJ+wJgQZL2tcTPNhIRyVkLlsVPJ/2fZ4+JuJL20S+QRUQ6wc2PLgXgHycfH3El7aMwEBHpoL9Wbjs03b2kMMJK2k9hICLSQfc+vwaAG847JuJK2k9hICLSQYvWxS/S8H9ydBcRKAxERDrkrQ3xG95f9smjcuryE80pDEREOuDaWW8AcOulJ0ZcSccoDERE2qmuIcbe2vil1UYO6BFxNR2jMBARaac/vfUhAN+6sCziSjpOYSAi0k73vVgJwD/kyE3vj0RhICLSDjtr6li/fT+DepVSXJj7b6W5PwIRkQj87LnVAPzb1adFXEnnUBiIiLRRfWOM3y+pAuDMYwZGXE3nUBiIiLTRgmWbqWuIMfu68qhL6TQKAxGRNvr23KUM6lXKeccNibqUTqMwEBFpgw+21wBQNqQXBQW5+4vj5hQGIiJt8Ic3478tuO1z4yKupHMpDEREUlTXEOORRRu44IQhnHBUn6jL6VQKAxGRFC1Ytplt+2qZdtboqEvpdAoDEZEU/frV9Ywd3JNzjx0UdSmdTmEgIpKCtzbs5O2Nu7jurNFd6sBxE4WBiEgKHnp1Pb1Li/jChBFRl5IWCgMRkVZs2XOQp97ZzJXlI+lVWhR1OWmhMBARacUjizbQ6M61Z46KupS0aTUMzGy2mW01s+UJbQPMbKGZrQnP/UO7mdm9ZlZpZu+Y2YSEZaaF/mvMbFpC++lmtiwsc6/l8n3jRKTLqW1o5LeLPuCC44cwelDPqMtJm1S+GTwETGnWdgvwvLuXAc+H1wCXAmXhMQO4H+LhAdwGnAFMBG5rCpDQZ0bCcs23JSISmafe2cy2fXVcd/boqEtJq1bDwN1fAnY0a54KzAnTc4DLE9of9rjXgX5mNgyYDCx09x3uvhNYCEwJ8/q4+2vu7sDDCesSEYncd+a9DcA5XfB00kTtPWYw1N03A4Tnpqs1DQc2JvSrCm1Haq9K0p6Umc0wswozq6iurm5n6SIiqXllzTYAzj9+MF19D3ZnH0BO9n/L29GelLvPdPdydy8fPHhwO0sUEUnNV2ctAuAXXeQGNkfS3jDYEnbxEJ63hvYqYGRCvxHAplbaRyRpFxGJ1JIPdgIwoGcJfboVR1xN+rU3DOYDTWcETQOeSGi/NpxVNAnYHXYjPQtcYmb9w4HjS4Bnw7y9ZjYpnEV0bcK6REQi88X7XwXgmZvPjbiSzGj11xNm9jvgPGCQmVURPyvoJ8A8M5sObACuDN0XAJcBlcB+4HoAd99hZj8GFod+t7t700HpG4ifsdQdeDo8REQis+SD+NvTyAHdGdK7W8TVZIbFT+LJPeXl5V5RURF1GSLSBY2+5SkA3vy/FzOgZ0nE1XQuM1vi7ofdr1O/QBYRSfDC6vgh0EljB3S5IDgShYGISNAYc67/dXxv9n9c03Vudp8KhYGISPCl/3gNgOnnjKFv965/BlEihYGICLBxx34qwumkP/z0iRFXk3kKAxER4NyfvgDARScO7fK/Nk5GYSAieW/1R3sPTT84Lb+OFTRRGIhI3vvyA68D8PgNZ0ZcSXQUBiKS1154dyvba+qYOHoAp48aEHU5kVEYiEjeOljfyPUPxU8lffC6/Nw91ERhICJ565y7/gzAg9eW58XF6I5EYSAieem197ezbV8dg3uXctG4oVGXEzmFgYjknQN1jVz9wOsM6FnCX/7xvKjLyQoKAxHJO6f86FkA7vriKfQoafXizXlBYSAieeWZ5Zupb4xfrfli7R46RGEgInmjpraBG3/7FgDLfzQ54mqyi8JARPLGnQtWEXNn7oxJ9CrV7qFECgMRyQvPr9rCbxdtYMa5Y5k0dmDU5WQdhYGIdHnrttUwfU4FJxzVm+9cclzU5WQlhYGIdGn1jTHO/9mLAPz0ilMoLSqMtqAspTAQkS7L3Sn7wdMAfO7UozllRL+IK8peCgMR6ZLcnelzKgDo16OYe68+LeKKspvCQES6pB/910r+/G785vZLfnhxxNVkvw6FgZmtN7NlZrbUzCpC2wAzW2hma8Jz/9BuZnavmVWa2TtmNiFhPdNC/zVmNq1jQxKRfLdg2WYeenU9Ywf3ZO0/X0ZhQf7duaytOuObwfnuPt7dm67/egvwvLuXAc+H1wCXAmXhMQO4H+LhAdwGnAFMBG5rChARkbbasucg33zkTczgj988mwIFQUrSsZtoKjAnTM8BLk9of9jjXgf6mdkwYDKw0N13uPtOYCEwJQ11iUgXt31fLWf88/MAzPv6mfTtnt+XpW6LjoaBA8+Z2RIzmxHahrr7ZoDwPCS0Dwc2JixbFdpaaj+Mmc0wswozq6iuru5g6SLSleysqePKX70GxIPgU6Pz965l7dHR32Of7e6bzGwIsNDM3j1C32Tf1fwI7Yc3us8EZgKUl5cn7SMi+edgfSPXzn6DtdtquP8rE5g4RkHQVh36ZuDum8LzVuCPxPf5bwm7fwjPW0P3KmBkwuIjgE1HaBcRadWBukZm/GYJyz7czbcuLOPSTw6LuqSc1O4wMLOeZta7aRq4BFgOzAeazgiaBjwRpucD14aziiYBu8NupGeBS8ysfzhwfEloExE5or0H65k2+w1eXlPNT794Ct+5WJeaaK+O7CYaCvzRzJrW81t3f8bMFgPzzGw6sAG4MvRfAFwGVAL7gesB3H2Hmf0YWBz63e7uOzpQl4jkgZ01dUz79Rus3LSHe686jc+eenTUJeU0c8/NXe/l5eVeUVERdRkiEoF122q47Bcv0+jO/V+ZwIUn6iY1qTKzJQk/BThEF/QWkZyyYft+zv/Zi5QWFfDQdZ/irGMHRV1Sl6AwEJGc8czyj/jGfy4B4HczJjHhE/p9amdRGIhI1nN3Zr2yjjueWsUnBvTgwWnlHDe0d9RldSkKAxHJag2NMc6/+0U27jjACUf15jfTz2Bw79Koy+pyFAYikrXWVu/jgrv/AsC0M0dx22dP0rWG0kRhICJZ6fElVXz3928D8JlThvGjqSdHXFHXpjAQkayyctMevnD/XzlYH2Non1JmTfsUJw/vG3VZXZ7CQESyQn1jjJ8vfI/7X3wfiH8buOdL4yku1D24MkFhICKRcndeXF3NHU+t5P3qGk4d0Zf7v3o6R/frHnVpeUVhICKRcHfeWLeDu597jzfW72D0wB786qsTmHzSUYTL3EgGKQxEJOPe3riLf3l6Fa+v3cHAniX8v8+M46uTRlFSpF1CUVEYiEjGbN9Xy0+efpffL6liYM8SbvvsOL54+gj6dNMdyaKmMBCRtNu4Yz+z/7qORxdv5GB9I1//+7HcdP6x9FYIZA2FgYikhbvz6vvbeejV9Ty/agtFBQVcNG4I37n4OI4doktJZBuFgYh0qs27D/Dk25t5tGIjlVv3MaBnCd/4+2O45sxRDOurM4SylcJARDps1/46nluxhT8t/ZDX1m7HHcaP7MdPrziFz516NN2KC6MuUVqhMBCRdtl9oJ6FK7fw5DubeGXNNhpizsgB3fnWBWVcftpwxgzqGXWJ0gYKAxFJSUNjjOWb9vD62u28sW4Hr6zZRl1jjOH9ujP9nDF85pSjOXl4H/1GIEcpDEQkqcaYs2pz/M3/tffjAbC3tgGAUQN7cO2Zo/j0KcMYP7KfAqALUBiICBA/+2fFpj385b1qlm7cxaK129lzMP7mP2ZQTz47/mjOOmYgk8YOZFAv3U+gq1EYiOSZWMz5cNcB3tuyl/e27GP1R3tYvWUfH2yvYX9dIxD/5H/pycOYdMwAJo0dqLOA8oDCQKQLcnf21jbw4c4DbN59gLXVNby3ZS+rt+yjcsteasKbPsCwvt04bmhvJo0dwLhhfbjghCEM1Cf/vKMwEMkRjTFn1/46dh2oZ3d47DlQz7Z9dXy0+wCbdx9k655atuw9yJY9BzlYH/vY8oN6lXDc0N5cWT6SsqG9OH5ob8qG9KZvD/0KWLIoDMxsCvALoBB40N1/EnFJIp2moTFGTW0jNXUN1NQ2sL+ukb0HG9hX28DB+kb21Tawv66BvQcbDr3R76ipY/u+OrbX1LL7QP1hb+6JSosKGNa3G0P7dOOUEf0Y2ruUoX26cVTfbgzv351RA3ro074cUVaEgZkVAr8ELgaqgMVmNt/dV0ZbmWQrd6cx5jQ2PcecWAwaYrGkbTF3GpK0NTZNh+eGRqe+MUZ9zInFnLrGGLX1jdQ2xDhY30hdQ4zaxhh1DX971DfGqG90ahti1DY0sr+ukZrahvDGH5+ubWj5jTyRGfTtXkyfbsUM6FnC0f26cfLwPvTtXkzP0iL6dS+mX4+SeJ/uxfTtXszAniX061GsM3qkQ7IiDICJQKW7rwUws7nAVKDFMPhg+35mPFxx6LUn6ePJGpP0TNaveZMn6ZTqNpP3S1pcCutKsf5mbSkvF/7jODGP1+lAzOMLxKcd9/jysbCSpul4tzA/TMfC+pqW8UP9EpdJbP/4tpvmfexNvvX/fWlTUlhASVEBpUXx5+LCjz/3Ki1kYM8e9CwtomdpYfy5pIiepUX0Ki2kR0kRPUoK6VUab+tREvqUFtGjuFA3fJdIZEsYDAc2JryuAs5o3snMZgAzAHoMO4YNO/Y3n3/YipP9s0r2ASppW7Olk/dJbQOp1JG8TwfG1LxnCvUbYAVQYAWYxddhFq/DgIKEabMwDyhomm4+v83LhPaP9Y0/FxUYBQUWfzajsOBvj6a2osJm8xLampYvNKOwMMxraguP4oICigqN4rBMcWEB3YoLKS0Ob/6FBfoELl1StoRBsn9dh332c/eZwEyA8vJyf+bmv0t3XSIieSFbbitUBYxMeD0C2BRRLSIieSdbwmAxUGZmY8ysBLgKmB9xTSIieSMrdhO5e4OZ3QQ8S/zU0tnuviLiskRE8kZWhAGAuy8AFkRdh4hIPsqW3UQiIhIhhYGIiCgMREREYSAiIoClclmEbGRm1cAuYHdCc98jvE6cHgRs64Qymm+vI32TzU+lLVfH3NI8jTl5m8acfMydNd6WampPv84ac7r+xqPcffBhrfHryOTmA5iZ6utm0xXp2H5H+iabn0pbro65pXkas8bcljF31njbMub2/Ftuz5jT/Tdu/sj13UT/1YbXzeelY/sd6ZtsfiptuTrmluZpzMnbNObsGXN7/i231J7qGNMx3o/J2d1EHWFmFe5eHnUdmaQx54d8G3O+jRfSN+Zc/2bQXjOjLiACGnN+yLcx59t4IU1jzstvBiIi8nH5+s1AREQSKAxERERhICIiCgMAzKynmc0xswfM7CtR15NuZjbWzGaZ2WNR15IpZnZ5+Ps+YWaXRF1PJpjZiWb2KzN7zMxuiLqeTAn/npeY2WeiriUTzOw8M3s5/K3Pa+96umwYmNlsM9tqZsubtU8xs9VmVmlmt4TmLwCPufvXgM9lvNhO0Jbxuvtad58eTaWdp41j/lP4+14HfCmCcjtFG8e8yt2/AfwPIGdPv2zjv2WA7wHzMltl52rjmB3YB3QjftfI9knHL9my4QH8HTABWJ7QVgi8D4wFSoC3gXHArcD40Oe3Udee7vEmzH8s6rojGPPdwISoa8/UmIl/uHkV+HLUtWdizMBFxO+UeB3wmahrz9CYC8L8ocAj7d1ml/1m4O4vATuaNU8EKj3+ybgOmAtMJZ6mI0KfnPx/0sbxdgltGbPF3QU87e5vZrrWztLWv7O7z3f3s4Cc3f3ZxjGfD0wCvgx8zcy6/L9nd4+F+TuB0vZuM2vudJYhw4GNCa+rgDOAe4F/N7NPk4GffWdQ0vGa2UDgTuA0M7vV3f8lkurSo6W/8T8Q/9TY18yOdfdfRVFcmrT0dz6P+C7QUrreXQSTjtndbwIws+uAbQlvlF1BS3/nLwCTgX7Av7d35fkWBpakzd29Brg+08VkQEvj3Q58I9PFZEhLY76XeOh3RS2N+UXgxcyWkjFJx3xowv2hzJWSMS39nf8A/KGjK8/Jr1AdUAWMTHg9AtgUUS2ZkG/jBY0ZNOauKq1jzrcwWAyUmdkYMyshfqBpfsQ1pVO+jRc0Zo2560rrmLtsGJjZ74DXgOPNrMrMprt7A3AT8CywCpjn7iuirLOz5Nt4QWPWmDXmzhyzLlQnIiJd95uBiIikTmEgIiIKAxERURiIiAgKAxERQWEgIiIoDEREBIWBiIigMBAREeD/AwbNoy/8NKm4AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testbed([LinUCB,Lattimore,Optimal_LP], T=100000, numOfUsers=5, numOfArticles=5, display_On=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "for t in range(10):\n",
    "    tmpDecision = []\n",
    "    for user in range(4):\n",
    "        tmpDecision.append(user+t*10)\n",
    "    decision.append(tmpDecision)\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[0, 1, 2, 3],\n",
       " [10, 11, 12, 13],\n",
       " [20, 21, 22, 23],\n",
       " [30, 31, 32, 33],\n",
       " [40, 41, 42, 43],\n",
       " [50, 51, 52, 53],\n",
       " [60, 61, 62, 63],\n",
       " [70, 71, 72, 73],\n",
       " [80, 81, 82, 83],\n",
       " [90, 91, 92, 93]]"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "decision = []\n",
    "action = [0 for user in range(4)]\n",
    "for t in range(10):\n",
    "    for user in range(4):\n",
    "        action[user] = user+t*10\n",
    "    decision.append(copy.copy(action))\n",
    "decision"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

